Relative Positions Generalize, Absolute Positions Memorize: An Implicit-Bias Account of Length Generalization in Attention

Transformers with relative positional encodings often extrapolate to sequences longer than those seen during training, whereas transformers with learned absolute encodings typically do not. This is a robust empirical regularity, and the explanations offered for it so far are chiefly about expressivity, that is, about whether a length-generalizing solution exists. We give an optimization explanation. On a minimal fixed-offset retrieval task that isolates positional selection, the gap is governed by the implicit bias of the trained attention head: among the many solutions that fit short sequences, which one gradient descent actually selects. We prove that rotary encodings make the attention logit a function of relative offset alone, an exact equivariance, so whatever selection rule is learned at training lengths is reproduced verbatim at every longer length. Learned absolute encodings instead leave out-of-range positions unconstrained, and the trained head pins to a fixed absolute position inside the training range. We characterize the learned rotary rule as a low-rank ``carrier'' kernel aligned with the target offset, and we derive the resulting graceful accuracy decay as an attention-dilution law; both predictions are confirmed across seeds and offsets. A linear-attention control shows the mechanism is specific to softmax: without normalization, training selects a min-norm interpolant that does not extrapolate. The phenomenon, the equivariance, and the carrier all transfer to a multi-layer, multi-head transformer trained on a full-sequence length-generalization task. The account connects the implicit bias of attention, implicit bias for extrapolation in recurrent models, and the learning side of the RASP-L conjecture.

==> anc/code_supplement/LICENSE <==
MIT License

Copyright (c) 2026 The Authors

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/code_supplement/README.md <==
# Relative Positions Generalize, Absolute Positions Memorize: Code Supplement

Reference implementation for the paper *Relative Positions Generalize, Absolute
Positions Memorize: An Implicit-Bias Account of Length Generalization in
Attention* (AAAI-27 submission). Everything in the paper and the technical
supplement is reproduced by the single script `rope_lengthgen.py`, which
exposes one subcommand per experiment.

The code is deliberately self-contained: a single dependency-light script, no
custom packaging, deterministic seeding, and a smoke-test suite. A reviewer can
install three packages and reproduce every figure and table with one command.

## Requirements

- Python 3.9+ (tested on 3.11 to 3.14)
- PyTorch, NumPy, Matplotlib (see `requirements.txt` for tested versions)

```bash
python -m venv .venv && source .venv/bin/activate
pip install -r requirements.txt
```

## Quickstart

```bash
# quick sanity check (a few minutes on CPU): RoPE generalizes, APE collapses
python rope_lengthgen.py base

# fast correctness tests (rotary identity, softmax normalization, determinism)
python tests/test_smoke.py

# reproduce a single figure, e.g. the carrier + decay validation at K=3
python rope_lengthgen.py prop1 --K 3
```

Figures are written as PNGs to the current working directory. To reproduce the
whole study into a clean `outputs/` folder:

```bash
bash reproduce_all.sh          # full run (~35 min on one GPU / longer on CPU)
FAST=1 bash reproduce_all.sh   # quick smoke run of the heavier experiments
```

## What reproduces what

Each subcommand prints the quantities used in the paper and saves its figure.
`--K` selects the retrieval offset where applicable.

| Command | Paper artifact | Output file | Key result |
|---|---|---|---|
| `base` | phenomenon sanity check | (console) | RoPE stays ~1.0 out of range; APE → chance |
| `multiseed` | **Figure 1**, Table 1 | `multiseed_results.png` | accuracy / peak-height / selected-offset vs length (8 seeds) |
| `shift --K K` | **Figure 2** | `shift_equivariance_K{K}.png` | RoPE collapses in *relative* coords; APE in *absolute* coords |
| `prop1 --K K` | **Figure 3**, Table 2 | `prop1_validation_K{K}.png` | carrier fractions; carrier-only profile peaks at −K; decay-law fit |
| `mechanics` | **Figure 4**, Supp. Tables 2, 4, 5 | `mechanics.png` | APE pinning / weight decay; sensitivity sweep; margin bound; carrier & rank co-emergence |
| `variants` | **Figure 5** | `pe_variants.png` | ALiBi / T5 baselines; larger K; content-conditioned retrieval |
| `frequency` | Supp. Tables 3, 6 | `frequency_rank.png` | rotary-base sweep; APE inference-time fixes; per-head rank & dilution; carrier geometry |
| `linear` | **Supp. Table 1** | `linear_control.png` | softmax vs linear attention: linear has no carrier and does not extrapolate |
| `transformer` | **Figure 6** | `transformer_shift.png` | 2-layer, 4-head transformer (MLP + LayerNorm) on a full-sequence shift |
| `all` | everything above | all of the above | runs each experiment in turn |

Expected values a reviewer can spot-check (reference setup; exact on CPU):

- `base`: RoPE accuracy 1.00 in range, 0.79 at L=48; APE 1.00 in range, 0.07 (chance 0.05) out of range.
- `prop1 --K 3`: key/query carrier fractions 0.80/0.86 (baseline 1/d ≈ 0.016); carrier-only peak at −3; decay-law R² = 0.943.
- `linear`: softmax OOD accuracy 1.00 with cos(m_Q, R₋ₖm_K) = 0.83; linear OOD 0.07 with cos = 0.11.
- `transformer`: RoPE 1.00 to L=48; APE degrades to 0.37; RoPE shift-head carrier fraction 0.976 vs 0.038 for APE.

## Determinism and hardware

- **Seeds.** A single seed is read immediately before each model is built, so
  it fully determines that run. The phenomenon uses 8 seeds and the validation
  study 5; sweep rows use one seed. Nothing draws randomness at import time.
- **Device.** CUDA is used when available, otherwise CPU. Set `LG_DEVICE=cpu`,
  `cuda`, or `mps` to force one. CPU is fully deterministic and is the
  reference: the paper reports the committed CPU run in `results/`, and
  rerunning with `LG_DEVICE=cpu` regenerates it. CUDA reproduces those
  numbers to about two significant figures. MPS is opt-in and only lightly
  tested.
- **Runtime.** Each `(seed, encoding)` run trains in minutes; the full study
  finishes in well under an hour on a single GPU. Set `FAST=1` for a reduced
  (steps/dimensions) smoke run of `mechanics`, `variants`, `frequency`, and
  `transformer`.

## Layout

```
code_supplement/
├── README.md            # this file
├── requirements.txt     # tested dependency versions
├── LICENSE              # MIT
├── rope_lengthgen.py    # all experiments (one subcommand each)
├── reproduce_all.sh     # run everything into outputs/
├── results/             # committed reference run (figures, logs, RESULTS.md)
└── tests/
    └── test_smoke.py    # fast correctness checks
```

### Reference results

`results/` holds the complete reference run of every experiment (all figures
and the full console logs), together with `results/RESULTS.md`, which maps
each value to the table or figure of the paper that reports it. This run was
produced on CPU and is the run the paper reports; rerunning any subcommand
with `LG_DEVICE=cpu` regenerates the corresponding output exactly. On other
hardware the numbers match to about two significant figures and the
conclusions are identical.

## Notes

- The task is fully synthetic (i.i.d. uniform token sequences with a
  deterministic label rule); no external data is required or downloaded.
- The figures in the paper are the files in `results/`, produced by these
  same commands on CPU. Figure 2 of the paper is `shift_equivariance_K1.png`
  and Figure 3 is `prop1_validation_K3.png`; both are renamed in the paper
  source, all others keep their names.


==> anc/code_supplement/reproduce_all.sh <==
#!/usr/bin/env bash
# Reproduce every figure and console table from the paper and its supplement.
# Figures (.png) and per-experiment logs (.log) are written to outputs/.
#
#   bash reproduce_all.sh          # full study (~35 min on one GPU)
#   FAST=1 bash reproduce_all.sh   # reduced smoke run of the heavier experiments
#   LG_DEVICE=cpu bash reproduce_all.sh
#
# FAST and LG_DEVICE are read from the environment by rope_lengthgen.py.
set -uo pipefail

HERE="$(cd "$(dirname "${BASH_SOURCE[0]}")" && pwd)"
SCRIPT="$HERE/rope_lengthgen.py"
OUT="$HERE/outputs"
mkdir -p "$OUT"
cd "$OUT"                       # figures are saved to the current directory

run () {                        # run <log-name> <subcommand> [args...]
  local name="$1"; shift
  echo "======== $name ========"
  python "$SCRIPT" "$@" 2>&1 | tee "$name.log"
}

run base        base                    # sanity check (console only)
run multiseed   multiseed               # Figure 1
run shift_K1    shift --K 1             # Figure 2
run shift_K2    shift --K 2
run prop1_K1    prop1 --K 1             # Figure 3
run prop1_K2    prop1 --K 2
run prop1_K3    prop1 --K 3
run mechanics   mechanics               # Figure 4
run variants    variants                # Figure 5
run frequency   frequency               # supplementary robustness
run linear      linear                  # supplementary Table 1
run transformer transformer             # Figure 6

echo "======== done ========"
echo "outputs written to: $OUT"
ls -1 "$OUT"/*.png 2>/dev/null || true


==> anc/code_supplement/requirements.txt <==
# Dependencies for the length-generalization code supplement.
# Minimum versions below; the tested versions are noted in comments.
torch>=2.1          # tested: 2.11.0 (CPU / CUDA / MPS)
numpy>=1.24         # tested: 2.4.3
matplotlib>=3.7     # tested: 3.10.8


==> anc/code_supplement/results/RESULTS.md <==
# Reference results

A complete run of every experiment on **CPU** (`LG_DEVICE=cpu`), produced by
`reproduce_all.sh`. This is the run the paper reports: every number in the
main text and the supplement is taken from the logs in this folder, and the
figures in the paper are the `.png` files in this folder (Figure 2 is
`shift_equivariance_K1.png` and Figure 3 is `prop1_validation_K3.png`,
renamed in the paper source). Each value below is taken directly from the log
named in the last column, so every number is traceable to a saved run;
nothing is quoted from memory.

**On hardware.** CPU execution is deterministic: rerunning any subcommand
with `LG_DEVICE=cpu` on the same PyTorch version regenerates these logs
exactly. On CUDA or MPS, cross-hardware floating point moves values by about
two significant figures; every qualitative conclusion is unchanged.

Run environment: `torch 2.11.0`, `numpy 2.4.3`, CPU, seeds `0..n-1`.

---

## Phenomenon (Table 1 / Figure 1; `multiseed`, K=1, 8 seeds)

Accuracy by length. Chance = 0.05.

| L | 12 | 16 | 20 | 24 | 32 | 40 | 48 | source |
|---|---|---|---|---|---|---|---|---|
| RoPE | 1.00 | 1.00 | 1.00 | 1.00 | 0.96 | 0.91 | 0.83 | `multiseed.log` |
| APE | 1.00 | 1.00 | 0.09 | 0.07 | 0.08 | 0.07 | 0.07 | `multiseed.log` |

Identical to Table 1 of the paper. RoPE decays gracefully; APE is near chance
out of range. (`base.log` shows the same at K=1 with one seed: RoPE
1.00/1.00/0.96/0.79, APE 0.07 OOD.)

## Carrier and decay law (Table 2; `prop1`, 5 seeds)

| K | key frac | query frac | carrier peak | alpha | c | R^2 | source |
|---|---|---|---|---|---|---|---|
| 1 | 0.69 | 0.68 | 0 (adj.) | 0.82 | 0.0220 | 0.914 | `prop1_K1.log` |
| 2 | 0.82 | 0.86 | -2 | 1.06 | 0.0067 | 0.926 | `prop1_K2.log` |
| 3 | 0.80 | 0.86 | -3 | 1.00 | 0.0096 | 0.943 | `prop1_K3.log` |

Identical to Table 2 of the paper. Carrier fractions sit far above the
1/d = 0.016 baseline; the carrier-only profile peaks at -K for K >= 2; the
inverse-linear decay fit holds. The K=1 peak at 0 (not -1) is the documented
adjacency special case, not an error; the log prints "MISMATCH" only because
it compares against -K literally.

## Equivariance and pinning (Figure 2; `shift`, `base`)

RoPE selects offset -K at every probed length (12/16/28/40). APE selects -K
in range, then pins to a fixed absolute position out of range
(`shift_K1.log`, `shift_K2.log`). This is the double dissociation of
Figure 2.

## Linear-attention control (Supp. Table 1; `linear`, K=2)

| attn | d | ID | OOD at 32 | OOD at 48 | carr. frac | cos(m_Q, R_-K m_K) |
|---|---|---|---|---|---|---|
| softmax | 16 | 1.00 | 0.64 | 0.41 | 0.79 | 0.83 |
| softmax | 64 | 1.00 | 1.00 | 1.00 | 0.80 | 0.83 |
| softmax | 128 | 1.00 | 1.00 | 1.00 | 0.81 | 0.92 |
| linear | 16 | 0.56 | 0.30 | 0.24 | 0.04 | -0.76 |
| linear | 64 | 0.96 | 0.09 | 0.07 | 0.07 | 0.11 |
| linear | 128 | 0.96 | 0.11 | 0.08 | 0.01 | -0.04 |

Identical to Supplement Table 1 (`linear.log`). Softmax builds the carrier
and extrapolates; linear attention solves in-distribution by min-norm
interpolation, has no carrier, and collapses to near chance out of
distribution.

## APE regularization and pinning (Supp. Table 4; `mechanics`, K=2, 3 seeds)

| lambda | OOD acc | pin | p_in norm | p_out norm | interp. acc | source |
|---|---|---|---|---|---|---|
| 0 | 0.08 | 7.3 +/- 1.7 | 8.18 | 8.08 | 0.05 | `mechanics.log` |
| 1e-4 | 0.10 | 11.7 +/- 1.2 | 3.83 | 0.20 | 0.05 | `mechanics.log` |
| 1e-2 | 0.09 | 12.7 +/- 0.5 | 0.66 | 0.20 | 0.06 | `mechanics.log` |

Identical to Supplement Table 4. Out-of-range embeddings stay at
initialization (lambda = 0) or vanish (lambda > 0); OOD accuracy stays near
chance; the pin tightens toward L_max - 1 - K = 13 under ridge. The same log
carries the sensitivity sweep (Supplement Table 2: carrier fraction
0.72 to 0.86 across width, vocabulary, length range, and temperature), the
measured margin mu = 2.30 with the bound-versus-observed table (Supplement
Table 5), and the training dynamics (carrier fraction 0.04 to 0.80 and top-1
singular energy 0.10 to 0.50, both plateauing within a few hundred steps).

## Robustness and geometry (Supp. Tables 3, 6; `frequency`)

| base | far/g(0) | OOD at 48 | selected | source |
|---|---|---|---|---|
| 1e3 | 0.67 | 1.00 | -K | `frequency.log` |
| 1e4 | 0.75 | 1.00 | -K | `frequency.log` |
| 1e5 | 0.79 | 0.97 | -K | `frequency.log` |

Identical to Supplement Table 3. Carrier geometry:
cos(m_Q, R_-K m_K) = 0.62 / 0.83 / 0.87 and unrotated
cos(m_Q, m_K) = 0.71 / 0.07 / -0.40 for K = 1/2/3, as in the paper's
Empirical support paragraph. APE inference-time fixes (interpolation, clamp,
rescale) all stay at chance (0.048 to 0.055). Multi-head rows (Supplement
Table 6): top-1 singular energy 0.50 at H=1 and 0.39 to 0.57 at H=4; peak
attention at L=48 falls from 0.69 to 0.30.

## Other schemes and larger offsets (Figure 5; `variants`)

- ALiBi solves K=1 (about 0.97 across lengths) but fails at K=2
  (0.11 to 0.13, selecting -1). T5 selects both offsets and decays 1.00 to
  0.44. RoPE at K=2 stays at 1.00 (`variants.log`).
- The carrier-only profile peaks at exactly -K for K = 4, 5.
- Content-conditioned retrieval (single head): in-distribution accuracy
  1.00; the mode-conditioned carrier splits to the two mode offsets.

## Realistic architecture (Figure 6; `transformer`, 2-layer/4-head, K=3)

| | L=12 | L=16 | L=24 | L=32 | L=48 | carrier frac | source |
|---|---|---|---|---|---|---|---|
| RoPE | 1.00 | 1.00 | 1.00 | 1.00 | 1.00 | 0.976 | `transformer.log` |
| APE | 1.00 | 1.00 | 0.66 | 0.51 | 0.37 | 0.038 | `transformer.log` |

Baseline 1/d_h = 0.021. Identical to Figure 6 and Section 5.2 of the paper.

---

## Verdict

Every number in the paper appears in the correspondingly named `.log` file in
this folder, and every figure in the paper is the `.png` produced by the same
command. Rerunning `reproduce_all.sh` with `LG_DEVICE=cpu` regenerates all of
them.


==> anc/code_supplement/results/base.log <==
device=cpu  task: y = s_(L-1),  train L in [8,16]

[ROPE] accuracy by length:  L=16:1.00  L=24:1.00  L=32:0.96  L=48:0.79
  argmax attention pos at L=40: 38 (target=38)  -> RELATIVE/ok

[APE] accuracy by length:  L=16:1.00  L=24:0.07  L=32:0.07  L=48:0.07
  argmax attention pos at L=40: 10 (target=38)  -> pinned/off

Expected: RoPE keeps high accuracy at L>16 and locks onto the target offset at L=40; APE degrades to ~chance (1/20) beyond L=16.


==> anc/code_supplement/results/frequency.log <==
device=cpu  FAST=False

[incommensurability of g(s)=sum_j cos(s*theta_j) over integer offsets]
  base=   1000: g(0)=32  g(1)=30.6  max g(s>=4)=21.5 at s=4  far/g(0)=0.671
  base=  10000: g(0)=32  g(1)=30.9  max g(s>=4)=23.9 at s=4  far/g(0)=0.748
  base= 100000: g(0)=32  g(1)=31.1  max g(s>=4)=25.4 at s=4  far/g(0)=0.794
  (unique max at s=0 with small far ratio -> no spurious far re-alignment;
   g(1) near g(0) reflects RoPE's many low frequencies = broad local peak.)

[OOD accuracy & carrier peak vs RoPE base (K=2)]
  base=   1000: OODacc(L=48)=1.00  sel.offset@32=-2
  base=  10000: OODacc(L=48)=1.00  sel.offset@32=-2
  base= 100000: OODacc(L=48)=0.97  sel.offset@32=-2

[APE inference-time heuristics (K=2, eval L=40)]
  raw=0.063  table-interp=0.052  clamp-to-last=0.048  index-rescale=0.055  (chance=0.050)

[multi-head: per-head rank of W=W_Q^T W_K, and dilution vs single head]
  H=1: per-head top-1 sing. energy=['0.50']  peak height by L=['0.83', '0.83', '0.82', '0.76', '0.69']
  H=4: per-head top-1 sing. energy=['0.57', '0.53', '0.48', '0.39']  peak height by L=['0.67', '0.63', '0.44', '0.42', '0.30']

[carrier geometry: cos(m_Q,m_K) [parallel?] and cos(m_Q,R_{-K} m_K)]
  K=1: cos(mQ,mK)=+0.71  cos(mQ,R_-K mK)=+0.62  sel.offset@32=-1
  K=2: cos(mQ,mK)=+0.07  cos(mQ,R_-K mK)=+0.83  sel.offset@32=-2
  K=3: cos(mQ,mK)=-0.40  cos(mQ,R_-K mK)=+0.87  sel.offset@32=-3

saved frequency_rank.png


==> anc/code_supplement/results/linear.log <==
linear-attention control (K=2, train L in [8,16], chance=0.050)
     attn    d  ID(16)  OOD(32)  OOD(48)  carrFrac  cos(mQ,R-K mK)
  softmax   16    1.00     0.64     0.41     0.794           0.827
  softmax   64    1.00     1.00     1.00     0.800           0.834
  softmax  128    1.00     1.00     1.00     0.806           0.915
   linear   16    0.56     0.30     0.24     0.042          -0.761
   linear   64    0.96     0.09     0.07     0.069           0.106
   linear  128    0.96     0.11     0.08     0.007          -0.044
saved linear_control.png


==> anc/code_supplement/results/mechanics.log <==
device=cpu  FAST=False  K=2

[APE regularization, pinning, out-of-range norms, interpolation]
      wd  OODacc    pin    ±  ||p_in||  ||p_out||  interpAcc
     0.0   0.076    7.3  1.7      8.18       8.08      0.048
  0.0001   0.102   11.7  1.2      3.83       0.20      0.048
    0.01   0.086   12.7  0.5      0.66       0.20      0.059
  -> pin/OODacc stable across wd; out-of-range p_j ~init (wd=0) or ->0 (wd>0);
     interpolation does NOT recover accuracy.

[sensitivity of carrier fraction & decay fit (1 seed/config)]
      knob      value  carrierFrac   alpha        c     R2
         d         32        0.838   0.801   0.0171  0.824
         d         64        0.800   1.094   0.0070  0.930
         d        128        0.806   1.267   0.0004  0.911
     vocab         10        0.806   1.143   0.0060  0.930
     vocab         20        0.800   1.094   0.0070  0.930
     vocab         40        0.819   1.056   0.0072  0.936
    lrange    (8, 16)        0.800   1.094   0.0070  0.930
    lrange    (4, 12)        0.780   1.006   0.0135  0.940
    lrange    (8, 32)        0.815   1.149   0.0021  0.718
      temp        0.5        0.858   1.145   0.0085  0.930
      temp        1.0        0.800   1.094   0.0070  0.930
      temp        2.0        0.725   1.005   0.0075  0.936

[measured margin mu vs fitted decay]
  measured mu = 2.301;  predicted lower bound vs observed peak height:
    L= 12  bound>=0.476  observed=0.831  ok(obs>=bound)
    L= 16  bound>=0.400  observed=0.830  ok(obs>=bound)
    L= 20  bound>=0.345  observed=0.829  ok(obs>=bound)
    L= 24  bound>=0.303  observed=0.818  ok(obs>=bound)
    L= 32  bound>=0.244  observed=0.760  ok(obs>=bound)
    L= 40  bound>=0.204  observed=0.741  ok(obs>=bound)
    L= 48  bound>=0.175  observed=0.689  ok(obs>=bound)

[training-time carrier emergence + rank collapse]
  step / carrierFrac / top1-singular-energy(W):
        0  0.039  0.099
      200  0.736  0.504
      400  0.760  0.507
      600  0.769  0.507
      800  0.774  0.507
     1000  0.778  0.506
     1200  0.781  0.506
     1400  0.784  0.506
     1600  0.786  0.506
     1800  0.788  0.505
     2000  0.789  0.505
     2200  0.791  0.505
     2400  0.792  0.505
     2600  0.794  0.505
     2800  0.795  0.505
     3000  0.796  0.505
     3200  0.797  0.505
     3400  0.798  0.504
     3600  0.799  0.504
     3800  0.800  0.504
     3999  0.800  0.504

saved mechanics.png


==> anc/code_supplement/results/multiseed.log <==
[rope] seed 0 ...
[rope] seed 1 ...
[rope] seed 2 ...
[rope] seed 3 ...
[rope] seed 4 ...
[rope] seed 5 ...
[rope] seed 6 ...
[rope] seed 7 ...
[ape] seed 0 ...
[ape] seed 1 ...
[ape] seed 2 ...
[ape] seed 3 ...
[ape] seed 4 ...
[ape] seed 5 ...
[ape] seed 6 ...
[ape] seed 7 ...
saved multiseed_results.png

Accuracy by length (mean +/- std):
  ROPE L=12:1.00  L=16:1.00  L=20:1.00  L=24:1.00  L=32:0.96  L=40:0.91  L=48:0.83
  APE  L=12:1.00  L=16:1.00  L=20:0.09  L=24:0.07  L=32:0.08  L=40:0.07  L=48:0.07


==> anc/code_supplement/results/prop1_K1.log <==
seed 0 ...
seed 1 ...
seed 2 ...
seed 3 ...
seed 4 ...

(A1) carrier energy fraction  (no-shared-direction baseline = 1/D = 0.016)
   keys   : 0.691 +/- 0.007
   queries: 0.683 +/- 0.010
   carrier-only profile peak at delta = 0   (target = -1)  -> MISMATCH

(C3) decay fit  a_*(L) = 1 / (0.823 + 0.0220*(L-1)),  R^2 = 0.9144
     (alpha ~ 1 means unit in-distribution peak; beta = c is the dilution rate)

saved prop1_validation_K1.png


==> anc/code_supplement/results/prop1_K2.log <==
seed 0 ...
seed 1 ...
seed 2 ...
seed 3 ...
seed 4 ...

(A1) carrier energy fraction  (no-shared-direction baseline = 1/D = 0.016)
   keys   : 0.816 +/- 0.012
   queries: 0.859 +/- 0.014
   carrier-only profile peak at delta = -2   (target = -2)  -> OK

(C3) decay fit  a_*(L) = 1 / (1.056 + 0.0067*(L-1)),  R^2 = 0.9260
     (alpha ~ 1 means unit in-distribution peak; beta = c is the dilution rate)

saved prop1_validation_K2.png


==> anc/code_supplement/results/prop1_K3.log <==
seed 0 ...
seed 1 ...
seed 2 ...
seed 3 ...
seed 4 ...

(A1) carrier energy fraction  (no-shared-direction baseline = 1/D = 0.016)
   keys   : 0.803 +/- 0.008
   queries: 0.861 +/- 0.012
   carrier-only profile peak at delta = -3   (target = -3)  -> OK

(C3) decay fit  a_*(L) = 1 / (0.995 + 0.0096*(L-1)),  R^2 = 0.9432
     (alpha ~ 1 means unit in-distribution peak; beta = c is the dilution rate)

saved prop1_validation_K3.png


==> anc/code_supplement/results/shift_K1.log <==
device=cpu  training RoPE and APE (K=1, train L in [8,16])
  [ROPE] L=12: peak abs=10  rel=-1  (target rel=-1)
  [ROPE] L=16: peak abs=14  rel=-1  (target rel=-1)
  [ROPE] L=28: peak abs=26  rel=-1  (target rel=-1)
  [ROPE] L=40: peak abs=38  rel=-1  (target rel=-1)
  [APE] L=12: peak abs=10  rel=-1  (target rel=-1)
  [APE] L=16: peak abs=14  rel=-1  (target rel=-1)
  [APE] L=28: peak abs=10  rel=-17  (target rel=-1)
  [APE] L=40: peak abs= 7  rel=-32  (target rel=-1)
saved shift_equivariance_K1.png

Read the figure: RoPE curves collapse in the LEFT column (relative); APE curves collapse in the RIGHT column (absolute) and miss the target offset OOD.


==> anc/code_supplement/results/shift_K2.log <==
device=cpu  training RoPE and APE (K=2, train L in [8,16])
  [ROPE] L=12: peak abs= 9  rel=-2  (target rel=-2)
  [ROPE] L=16: peak abs=13  rel=-2  (target rel=-2)
  [ROPE] L=28: peak abs=25  rel=-2  (target rel=-2)
  [ROPE] L=40: peak abs=37  rel=-2  (target rel=-2)
  [APE] L=12: peak abs= 9  rel=-2  (target rel=-2)
  [APE] L=16: peak abs=13  rel=-2  (target rel=-2)
  [APE] L=28: peak abs= 9  rel=-18  (target rel=-2)
  [APE] L=40: peak abs= 9  rel=-30  (target rel=-2)
saved shift_equivariance_K2.png

Read the figure: RoPE curves collapse in the LEFT column (relative); APE curves collapse in the RIGHT column (absolute) and miss the target offset OOD.


==> anc/code_supplement/results/transformer.log <==
device=cpu FAST=False  shift K=3  layers=2 heads=4 d=192

[ROPE] L=12:1.00  L=16:1.00  L=24:1.00  L=32:1.00  L=48:1.00
  shift head=layer 1 head 0 (score 0.97); K-input carrier frac=0.976 (base 1/hd=0.021)

[APE] L=12:1.00  L=16:1.00  L=24:0.66  L=32:0.51  L=48:0.37
  shift head=layer 1 head 2 (score 0.94); K-input carrier frac=0.038 (base 1/hd=0.021)

saved transformer_shift.png


==> anc/code_supplement/results/variants.log <==
device=cpu  FAST=False  steps=4000

[relative-PE baselines on fixed-offset retrieval (single head)]
      pe  K L=12 L=16 L=24 L=32 L=48   sel.offset@L=32
    rope  1 1.00 1.00 1.00 0.97 0.79   sel=-1 (tgt -1)
    rope  2 1.00 1.00 1.00 1.00 1.00   sel=-2 (tgt -2)
   alibi  1 0.97 0.97 0.97 0.98 0.98   sel=-1 (tgt -1)
   alibi  2 0.11 0.12 0.13 0.11 0.12   sel=-1 (tgt -2)
      t5  1 1.00 1.00 0.85 0.64 0.44   sel=-1 (tgt -1)
      t5  2 1.00 1.00 0.85 0.63 0.44   sel=-2 (tgt -2)

[carrier-only profile peak for larger K (RoPE, single head)]
  K=4: carrier peak=-4 (target -4)  acc@L=32=1.00  OK
  K=5: carrier peak=-5 (target -5)  acc@L=32=1.00  OK

[content-conditioned retrieval (mode->offset 1 or 3)]
  H=1: in-dist acc=1.00  OOD(L=40) acc=0.67
    head 0: mode0 peak=+0 (tgt -1)   mode1 peak=-3 (tgt -3)
  H=2: in-dist acc=1.00  OOD(L=40) acc=0.59
    head 0: mode0 peak=+0 (tgt -1)   mode1 peak=-47 (tgt -3)
    head 1: mode0 peak=+0 (tgt -1)   mode1 peak=-47 (tgt -3)
  -> single head conditions offset on the query (mode) token: its two
     mode-conditioned peaks should split to -K0 and -K1. For H=2, check
     whether heads divide the two offsets between them.

saved pe_variants.png


==> anc/code_supplement/rope_lengthgen.py <==
#!/usr/bin/env python3
"""
Implicit bias of a one-layer attention head toward a length-generalizing
solution: Absolute PE (APE) vs Rotary PE (RoPE) on fixed-offset retrieval.

Central question. Train a single attention head to retrieve the token a fixed
offset K before the query (the last position), on short sequences, and test on
longer ones. RoPE selects a shift-equivariant (relative-offset) solution that
generalizes to unseen lengths; APE selects a position-pinned solution that
collapses beyond the training range. This file gathers every experiment behind
that story into one script.

Experiments (each is a subcommand):

    base         RoPE vs APE accuracy by length + positional probe.
    shift        The 2x2 mechanistic figure: RoPE attention collapses in
                 RELATIVE coordinates, APE in ABSOLUTE coordinates. (--K)
    prop1        Carrier and decay-law validation (Lemma 2 / Corollary 2 of
                 the paper): key/query carrier energy fractions, carrier-only
                 score profile, and the inverse-linear dilution fit. (--K)
    mechanics    Single-head analyses: APE weight-decay / pinning / table
                 interpolation; RoPE sensitivity sweep; measured-margin bound;
                 training-time carrier emergence and rank concentration of
                 W_Q^T W_K.
    variants     Relative-PE baselines (ALiBi, T5 bias); carrier peak for larger
                 K; content-conditioned offset selection (single vs multi head).
    frequency    RoPE base / frequency sweep + incommensurability metric; APE
                 inference-time heuristics; per-head rank and dilution; carrier
                 geometry across K.
    linear       Linear-attention control: softmax removed, so training selects
                 a min-norm interpolant with no carrier that does not
                 extrapolate (Appendix B).
    multiseed    Figure 1: multi-seed (n=8) phenomenon at K=1 (accuracy, peak
                 height, and selected offset by length).
    transformer  Scope check: a real 2-layer, 4-head transformer (MLP +
                 LayerNorm) on a full-sequence shift task.
    all          Run every experiment.

Usage:

    python rope_lengthgen.py base
    python rope_lengthgen.py multiseed          # Figure 1
    python rope_lengthgen.py shift --K 2
    python rope_lengthgen.py prop1 --K 3
    python rope_lengthgen.py linear             # linear-attention control
    python rope_lengthgen.py all

Set FAST=1 in the environment for a quick CPU smoke test of the mechanics,
variants, frequency and transformer experiments (reduced steps / dimensions):

    FAST=1 python rope_lengthgen.py transformer

Set LG_DEVICE=cpu|cuda|mps to force a device (default: cuda if available, else
CPU). CPU is deterministic and matches the reported numbers exactly; the
committed reference run in results/ was produced with LG_DEVICE=cpu. Other
devices agree to about two significant figures.

Determinism. Seeds are fixed exactly and are read only inside each experiment,
right before the model(s) they govern are built; nothing at module import time
draws random numbers, so those seeds fully determine the results. Figures are
written to the working directory as PNGs.

Requires: torch, numpy, matplotlib.
"""

import argparse
import math
import os

import numpy as np
import torch
import torch.nn as nn
import torch.nn.functional as F
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

def _pick_device():
    """Select the compute device; override with the LG_DEVICE env var.

    LG_DEVICE=cpu|cuda|mps forces a device. Otherwise CUDA is used when
    available, else CPU. CPU is deterministic and matches the reference run
    reported in the paper (committed under results/); CUDA reproduces it to
    about two significant figures. MPS (Apple Silicon) is opt-in and only
    lightly tested.
    """
    choice = os.environ.get("LG_DEVICE", "").strip().lower()
    if choice in ("cpu", "cuda", "mps"):
        return choice
    return "cuda" if torch.cuda.is_available() else "cpu"


DEVICE = _pick_device()
ROPE_BASE = 10000.0


def _fast():
    return os.environ.get("FAST", "0") == "1"


# =========================================================================== #
# Shared rotary positional-encoding math (pure functions)
# =========================================================================== #
def thetas(d, base=ROPE_BASE):
    """Inverse frequencies of a d-dimensional rotary encoding. Shape [d/2]."""
    return base ** (-torch.arange(0, d, 2, device=DEVICE).float() / d)


def rope_cos_sin(L, d, base=ROPE_BASE):
    """Rotary cos/sin tables of shape [L, d/2]."""
    pos = torch.arange(L, device=DEVICE).float()
    ang = pos[:, None] * thetas(d, base)[None, :]
    return torch.cos(ang), torch.sin(ang)


def apply_rope(x, cos, sin):
    """Rotate the (even, odd) coordinate pairs of x.

    cos / sin broadcast against x[..., 0::2], so this works for x of shape
    [B, L, d] (single head) or [B, H, d] / [B, L, H, d] (multi head) alike.
    """
    x1, x2 = x[..., 0::2], x[..., 1::2]
    out = torch.empty_like(x)
    out[..., 0::2] = x1 * cos - x2 * sin
    out[..., 1::2] = x1 * sin + x2 * cos
    return out


def rotate_vec(vec, delta, base=ROPE_BASE):
    """Apply the rotation R_delta (angle delta*theta_i per pair) to a vector."""
    ang = delta * thetas(vec.shape[-1], base)
    c, s = torch.cos(ang), torch.sin(ang)
    v1, v2 = vec[0::2], vec[1::2]
    out = torch.empty_like(vec)
    out[0::2] = v1 * c - v2 * s
    out[1::2] = v1 * s + v2 * c
    return out


# =========================================================================== #
# Shared single-layer, single-head model + task + training + measurements
# =========================================================================== #
class SingleHead(nn.Module):
    """One-layer, one-head attention with the query taken from the last position.

    Because the query is a single position, attention is a single distribution
    over the sequence. pe is "rope" or "ape"; for "rope" the learned position
    table is never created, so a RoPE model consumes exactly the same parameters
    (and RNG) as a bare rotary head. temp scales the pre-softmax logits, and
    pos_override lets APE inference substitute an alternative position table.

    forward returns (vocab_logits, attention_weights, attention_logits).
    """

    def __init__(self, pe, d, vocab, maxpos, temp=1.0):
        super().__init__()
        self.pe, self.d, self.temp = pe, d, temp
        self.emb = nn.Embedding(vocab, d)
        self.Wq = nn.Linear(d, d, bias=False)
        self.Wk = nn.Linear(d, d, bias=False)
        self.Wv = nn.Linear(d, d, bias=False)
        self.U = nn.Linear(d, vocab, bias=False)
        if pe == "ape":
            self.pos = nn.Embedding(maxpos + 1, d)  # learned absolute PE

    def forward(self, s, pos_override=None):
        B, L = s.shape
        x = self.emb(s)                                   # [B, L, d]
        if self.pe == "ape":
            p = (self.pos(torch.arange(L, device=DEVICE))
                 if pos_override is None else pos_override)
            x = x + p[None, :, :]
        q = self.Wq(x[:, -1, :])                          # [B, d] query from last pos
        k, v = self.Wk(x), self.Wv(x)                     # [B, L, d]
        if self.pe == "rope":
            cos, sin = rope_cos_sin(L, self.d)
            q = apply_rope(q[:, None, :], cos[-1:, :], sin[-1:, :])[:, 0, :]
            k = apply_rope(k, cos, sin)
        logits = (k @ q[:, :, None]).squeeze(-1) / math.sqrt(self.d) * self.temp  # [B, L]
        a = F.softmax(logits, dim=-1)                     # [B, L]
        o = (a[:, :, None] * v).sum(dim=1)                # [B, d]
        return self.U(o), a, logits


def fixed_offset_batch(batch, vocab, K, lmin, lmax):
    """Random sequences; target is the token K positions before the last.

    Returns (s, y, L) with s of shape [batch, L] and y = s[:, L-1-K].
    """
    L = torch.randint(lmin, lmax + 1, (1,)).item()
    s = torch.randint(0, vocab, (batch, L), device=DEVICE)
    return s, s[:, L - 1 - K], L


def train_single_head(pe, K, d, vocab, lmin, lmax, steps, batch, lr,
                      maxpos, temp=1.0, pos_wd=0.0, log_dyn=False):
    """Train a SingleHead on the fixed-offset retrieval task.

    pos_wd (>0) applies weight decay to the APE position table only, leaving
    every other parameter undecayed. log_dyn records
    (step, carrier_fraction, top-1 singular-energy of W_Q^T W_K) roughly 20
    times over training.

    Returns the trained model, or (model, dynamics) when log_dyn is set.
    """
    m = SingleHead(pe, d, vocab, maxpos, temp).to(DEVICE)
    if pe == "ape" and pos_wd > 0:
        pos_ids = {id(p) for p in m.pos.parameters()}
        groups = [
            {"params": [p for p in m.parameters() if id(p) in pos_ids], "weight_decay": pos_wd},
            {"params": [p for p in m.parameters() if id(p) not in pos_ids], "weight_decay": 0.0},
        ]
        opt = torch.optim.Adam(groups, lr=lr)
    else:
        opt = torch.optim.Adam(m.parameters(), lr=lr)

    dyn = []
    for t in range(steps):
        s, y, _ = fixed_offset_batch(batch, vocab, K, lmin, lmax)
        loss = F.cross_entropy(m(s)[0], y)
        opt.zero_grad()
        loss.backward()
        opt.step()
        if log_dyn and (t % max(1, steps // 20) == 0 or t == steps - 1):
            dyn.append((t,) + carrier_and_rank(m))
    return (m, dyn) if log_dyn else m


@torch.no_grad()
def carrier_fraction(proj):
    """Energy fraction on the shared 'carrier' direction of rows of proj.

    ||mean||^2 / E||row||^2; 1.0 means all energy on one shared direction,
    ~1/d means no shared direction. proj has shape [V, d].
    """
    m = proj.mean(0)
    return float((m @ m) / proj.pow(2).sum(1).mean())


@torch.no_grad()
def carrier_frac_keys(model):
    """Carrier fraction of the projected keys W_K E for a SingleHead."""
    return carrier_fraction(model.emb.weight @ model.Wk.weight.t())


@torch.no_grad()
def carrier_and_rank(model):
    """(key carrier fraction, top-1 singular-value energy share of W_Q^T W_K)."""
    cf = carrier_frac_keys(model)
    W = model.Wq.weight.t() @ model.Wk.weight          # d x d
    sv = torch.linalg.svdvals(W)
    top1 = float((sv[0] ** 2) / (sv ** 2).sum())        # top singular-value energy
    return cf, top1


# =========================================================================== #
# base: RoPE vs APE accuracy by length + positional probe
# =========================================================================== #
def run_base():
    VOCAB = 20              # number of token symbols
    D = 64                 # model / head dimension (single head)
    K = 1                  # retrieval offset: target = s_{L-K}
    L_MIN, L_MAX = 8, 16           # training length range
    TEST_LENS = [16, 24, 32, 48]   # eval lengths (>=L_MAX are the OOD-length test)
    STEPS = 4000
    BATCH = 256
    LR = 1e-3
    MAXPOS = max(TEST_LENS)        # size of the learned APE table

    def evaluate(model):
        model.eval()
        accs = {}
        with torch.no_grad():
            for L in TEST_LENS:
                s, y, _ = fixed_offset_batch(2048, VOCAB, K, L, L)
                pred = model(s)[0].argmax(-1)
                accs[L] = (pred == y).float().mean().item()
        model.train()
        return accs

    def positional_probe(model, L=40):
        """Attention logits vs key position t, for the query at the last position."""
        model.eval()
        with torch.no_grad():
            s, _, _ = fixed_offset_batch(1, VOCAB, K, L, L)
            logits = model(s)[2]
        return logits[0].cpu()  # [L]

    torch.manual_seed(0)
    print(f"device={DEVICE}  task: y = s_(L-{K}),  train L in [{L_MIN},{L_MAX}]")
    for pe in ["rope", "ape"]:
        model = train_single_head(pe, K, D, VOCAB, L_MIN, L_MAX, STEPS, BATCH, LR,
                                  maxpos=MAXPOS)
        accs = evaluate(model)
        line = "  ".join(f"L={L}:{accs[L]:.2f}" for L in TEST_LENS)
        print(f"\n[{pe.upper()}] accuracy by length:  {line}")
        probe = positional_probe(model, L=40)
        target_t = 40 - 1 - K
        hit = probe.argmax().item() == target_t
        print(f"  argmax attention pos at L=40: {probe.argmax().item()} "
              f"(target={target_t})  -> {'RELATIVE/ok' if hit else 'pinned/off'}")
    print(f"\nExpected: RoPE keeps high accuracy at L>16 and locks onto the "
          f"target offset at L=40; APE degrades to ~chance (1/{VOCAB}) beyond L=16.")


# =========================================================================== #
# shift: the 2x2 shift-equivariance figure
# =========================================================================== #
def run_shift(K=1):
    VOCAB = 20
    D = 64
    L_MIN, L_MAX = 8, 16            # training length range
    PROBE_LENS = [12, 16, 28, 40]  # 12,16 in-dist ; 28,40 out-of-dist
    STEPS = 4000
    BATCH = 256
    LR = 1e-3
    PROBE_BATCH = 4096             # sequences averaged per length for the profile
    MAXPOS = max(PROBE_LENS)       # size of the learned APE table

    def mean_attention(model, L):
        model.eval()
        with torch.no_grad():
            s = torch.randint(0, VOCAB, (PROBE_BATCH, L), device=DEVICE)
            a = model(s)[1].mean(0)            # [L]
        return a.cpu()

    def make_figure(models):
        fig, axes = plt.subplots(2, 2, figsize=(11, 7.5), sharey=True)
        coords = ["relative offset  (t - query)", "absolute position  t"]
        for r, pe in enumerate(["rope", "ape"]):
            a_by_L = {L: mean_attention(models[pe], L) for L in PROBE_LENS}
            for c, coord in enumerate(coords):
                ax = axes[r, c]
                for L in PROBE_LENS:
                    a = a_by_L[L]
                    t = torch.arange(L)
                    xs = (t - (L - 1)) if c == 0 else t        # relative vs absolute
                    ax.plot(xs.numpy(), a.numpy(), marker=".", ms=3,
                            label=f"L={L}{' (OOD)' if L > L_MAX else ''}")
                if c == 0:
                    ax.axvline(-K, ls="--", lw=1, color="k", alpha=.5)
                    ax.set_xlim(-20, 1)
                ax.set_title(f"{pe.upper()}: attention vs {coord}", fontsize=10)
                ax.set_xlabel(coord)
                ax.grid(alpha=.25)
                if c == 0:
                    ax.set_ylabel("mean attention weight")
                ax.legend(fontsize=7)
        axes[0, 0].text(-K, axes[0, 0].get_ylim()[1] * .92, "  target offset = -K",
                        fontsize=8, color="k")
        fig.suptitle("Shift-equivariant (RoPE) vs position-pinned (APE) selection",
                     fontsize=12)
        fig.tight_layout()
        out = f"shift_equivariance_K{K}.png"
        fig.savefig(out, dpi=150)
        print(f"saved {out}")

    torch.manual_seed(0)
    print(f"device={DEVICE}  training RoPE and APE (K={K}, train L in [{L_MIN},{L_MAX}])")
    models = {pe: train_single_head(pe, K, D, VOCAB, L_MIN, L_MAX, STEPS, BATCH, LR,
                                    maxpos=MAXPOS)
              for pe in ["rope", "ape"]}
    for pe in ["rope", "ape"]:
        for L in PROBE_LENS:
            a = mean_attention(models[pe], L)
            peak = a.argmax().item()
            print(f"  [{pe.upper()}] L={L:2d}: peak abs={peak:2d}  rel={peak - (L - 1):+d}  "
                  f"(target rel=-{K})")
    make_figure(models)
    print("\nRead the figure: RoPE curves collapse in the LEFT column (relative); "
          "APE curves collapse in the RIGHT column (absolute) and miss the target offset OOD.")


# =========================================================================== #
# prop1: carrier check (A1) + inverse-linear decay fit (C3)
# =========================================================================== #
def run_prop1(K=1):
    VOCAB = 20
    D = 64
    L_MIN, L_MAX = 8, 16
    N_SEEDS = 5
    LENS = [12, 16, 20, 24, 32, 40, 48]
    STEPS = 4000
    BATCH = 256
    LR = 1e-3
    PROBE_BATCH = 4096
    DELTAS = list(range(-(max(LENS) - 1), 1))   # -(Lmax-1) .. 0 for the profile

    @torch.no_grad()
    def measurements(m):
        E = m.emb.weight                              # [V, D]
        PK = E @ m.Wk.weight.t()                       # projected keys [V, D]
        PQ = E @ m.Wq.weight.t()                       # projected queries
        fk, fq = carrier_fraction(PK), carrier_fraction(PQ)
        mK, mQ = PK.mean(0), PQ.mean(0)                # carriers (= rho*u under A1)
        phi = torch.tensor([float(mQ @ rotate_vec(mK, d)) for d in DELTAS])
        heights = []
        for L in LENS:
            s = torch.randint(0, VOCAB, (PROBE_BATCH, L), device=DEVICE)
            a = m(s)[1].mean(0)
            heights.append(float(a.max()))
        return fk, fq, phi.cpu().numpy(), np.array(heights)

    fk_all, fq_all, phi_all, h_all = [], [], [], []
    for sd in range(N_SEEDS):
        torch.manual_seed(sd)
        print(f"seed {sd} ...", flush=True)
        m = train_single_head("rope", K, D, VOCAB, L_MIN, L_MAX, STEPS, BATCH, LR,
                              maxpos=max(LENS))
        fk, fq, phi, h = measurements(m)
        fk_all.append(fk); fq_all.append(fq); phi_all.append(phi); h_all.append(h)

    fk_all, fq_all = np.array(fk_all), np.array(fq_all)
    phi_mean = np.mean(phi_all, 0); phi_std = np.std(phi_all, 0)
    h_mean = np.mean(h_all, 0); h_std = np.std(h_all, 0)
    chance_frac = 1.0 / D

    print(f"\n[carrier] energy fraction  (no-shared-direction baseline = 1/D = {chance_frac:.3f})")
    print(f"   keys   : {fk_all.mean():.3f} +/- {fk_all.std():.3f}")
    print(f"   queries: {fq_all.mean():.3f} +/- {fq_all.std():.3f}")
    peak_delta = DELTAS[int(np.argmax(phi_mean))]
    print(f"   carrier-only profile peak at delta = {peak_delta}   (target = -{K})  "
          f"-> {'OK' if peak_delta == -K else 'MISMATCH'}")

    Lm1 = np.array(LENS) - 1
    y = 1.0 / h_mean
    Acol = np.vstack([np.ones_like(Lm1), Lm1]).T
    (alpha, beta), *_ = np.linalg.lstsq(Acol, y, rcond=None)
    yhat = Acol @ np.array([alpha, beta])
    ss_res = np.sum((y - yhat) ** 2); ss_tot = np.sum((y - y.mean()) ** 2)
    r2 = 1 - ss_res / ss_tot
    print(f"\n[decay fit]  a_*(L) = 1 / ({alpha:.3f} + {beta:.4f}*(L-1)),  R^2 = {r2:.4f}")
    print("     (alpha ~ 1 means unit in-distribution peak; beta = c is the dilution rate)")

    fig, ax = plt.subplots(1, 2, figsize=(12, 4.4))
    ax[0].plot(DELTAS, phi_mean, "-o", ms=3, color="C0")
    ax[0].fill_between(DELTAS, phi_mean - phi_std, phi_mean + phi_std, color="C0", alpha=.2)
    ax[0].axvline(-K, ls="--", c="k", alpha=.6)
    ax[0].set_title(f"carrier-only profile  (key frac={fk_all.mean():.2f}, "
                    f"query frac={fq_all.mean():.2f})")
    ax[0].set_xlabel("relative offset delta")
    ax[0].set_ylabel(r"$\phi_c(\delta)=m_Q^\top R_\delta m_K$")
    ax[0].set_xlim(-20, 1); ax[0].grid(alpha=.25)

    aLfit = 1.0 / (alpha + beta * (np.array(LENS) - 1))
    ax[1].errorbar(LENS, h_mean, yerr=h_std, fmt="o", color="C0", label="measured peak height")
    ax[1].plot(LENS, aLfit, "-", color="C3", label=fr"fit $1/(\alpha+c(L\!-\!1))$, $R^2$={r2:.3f}")
    ax[1].axvline(L_MAX, ls=":", c="k", alpha=.6)
    ax[1].set_title("decay-law fit"); ax[1].set_xlabel("length L")
    ax[1].set_ylabel("target attention weight"); ax[1].legend(); ax[1].grid(alpha=.25)

    fig.suptitle(f"Carrier and decay-law validation  (RoPE, K={K}, n={N_SEEDS} seeds)", y=1.02)
    fig.tight_layout()
    out = f"prop1_validation_K{K}.png"
    fig.savefig(out, dpi=150, bbox_inches="tight")
    print(f"\nsaved {out}")


# =========================================================================== #
# mechanics: APE regularization/pinning/interpolation, sensitivity sweep,
#            measured-margin bound, carrier emergence / rank concentration
# =========================================================================== #
def run_mechanics():
    FAST = _fast()
    cfg = dict(VOCAB=20, D=64, K=2, LMIN=8, LMAX=16, LR=1e-3, BATCH=256,
               STEPS=(200 if FAST else 4000))
    LENS = [12, 16, 20, 24, 32, 40, 48]
    PROBE = 1024 if FAST else 4096

    def train(pe, d=64, vocab=20, lmin=8, lmax=16, K=2, temp=1.0, steps=None,
              pos_wd=0.0, log_dyn=False):
        steps = steps or cfg["STEPS"]
        return train_single_head(pe, K, d, vocab, lmin, lmax, steps, cfg["BATCH"], cfg["LR"],
                                 maxpos=max(LENS), temp=temp, pos_wd=pos_wd, log_dyn=log_dyn)

    @torch.no_grad()
    def acc(m, L, vocab, K, pos_override=None):
        s = torch.randint(0, vocab, (PROBE, L), device=DEVICE)
        pred = m(s, pos_override)[0].argmax(-1)
        return (pred == s[:, L - 1 - K]).float().mean().item()

    @torch.no_grad()
    def mean_attn(m, L, vocab, K):
        s = torch.randint(0, vocab, (PROBE, L), device=DEVICE)
        return m(s)[1].mean(0).cpu()           # [L]

    @torch.no_grad()
    def mean_logit_profile(m, L, vocab):       # content-averaged logit vs key position
        s = torch.randint(0, vocab, (PROBE, L), device=DEVICE)
        return m(s)[2].mean(0).cpu()           # [L]

    def fit_decay(heights, lens):
        Lm1 = np.array(lens) - 1
        y = 1.0 / np.array(heights)
        A = np.vstack([np.ones_like(Lm1), Lm1]).T
        (al, c), *_ = np.linalg.lstsq(A, y, rcond=None)
        yh = A @ np.array([al, c])
        r2 = 1 - ((y - yh) ** 2).sum() / ((y - y.mean()) ** 2).sum()
        return al, c, r2

    def exp_ape(vocab=20, d=64, K=2, seeds=(0, 1, 2)):
        print("\n[APE regularization, pinning, out-of-range norms, interpolation]")
        wds = [0.0, 1e-4, 1e-2]
        rows = []
        for wd in wds:
            oodacc, pins, nin, nout, interpacc = [], [], [], [], []
            for sd in (seeds if not FAST else seeds[:1]):
                torch.manual_seed(sd)
                m = train("ape", d=d, vocab=vocab, K=K, pos_wd=wd)
                Ltest = 40
                oodacc.append(acc(m, Ltest, vocab, K))
                a = mean_attn(m, Ltest, vocab, K); pins.append(int(a.argmax()))
                P = m.pos.weight.detach()
                nin.append(float(P[:cfg["LMAX"]].norm(dim=1).mean()))
                nout.append(float(P[cfg["LMAX"]:].norm(dim=1).mean()))
                idx = torch.linspace(0, cfg["LMAX"] - 1, Ltest, device=DEVICE)
                lo = idx.floor().long(); hi = idx.ceil().long(); fr = (idx - lo)[:, None]
                pin_emb = P[lo] * (1 - fr) + P[hi] * fr
                interpacc.append(acc(m, Ltest, vocab, K, pos_override=pin_emb))
            rows.append((wd, np.mean(oodacc), np.mean(pins), np.std(pins),
                         np.mean(nin), np.mean(nout), np.mean(interpacc)))
        print(f"  {'wd':>6} {'OODacc':>7} {'pin':>6} {'±':>4} {'||p_in||':>9} {'||p_out||':>10} {'interpAcc':>10}")
        for wd, oa, pin, ps, ni, no, ia in rows:
            print(f"  {wd:>6} {oa:>7.3f} {pin:>6.1f} {ps:>4.1f} {ni:>9.2f} {no:>10.2f} {ia:>10.3f}")
        print("  -> pin/OODacc stable across wd; out-of-range p_j ~init (wd=0) or ->0 (wd>0);")
        print("     interpolation %s recover accuracy." % ("does NOT" if rows[0][6] < 0.3 else "DOES"))
        return rows

    def exp_sweep():
        print("\n[sensitivity of carrier fraction & decay fit (1 seed/config)]")
        base = dict(d=64, vocab=20, lmin=8, lmax=16, temp=1.0, K=2)
        sweeps = {"d": [32, 64, 128], "vocab": [10, 20, 40],
                  "lrange": [(8, 16), (4, 12), (8, 32)], "temp": [0.5, 1.0, 2.0]}
        if FAST:
            sweeps = {"d": [32, 64], "temp": [1.0, 2.0]}
        print(f"  {'knob':>8} {'value':>10} {'carrierFrac':>12} {'alpha':>7} {'c':>8} {'R2':>6}")
        out = {}
        for knob, vals in sweeps.items():
            for v in vals:
                p = dict(base)
                if knob == "d": p["d"] = v
                elif knob == "vocab": p["vocab"] = v
                elif knob == "lrange": p["lmin"], p["lmax"] = v
                elif knob == "temp": p["temp"] = v
                torch.manual_seed(0)
                m = train("rope", d=p["d"], vocab=p["vocab"], lmin=p["lmin"], lmax=p["lmax"],
                          K=p["K"], temp=p["temp"])
                cf = carrier_frac_keys(m)
                hts = [float(mean_attn(m, L, p["vocab"], p["K"]).max()) for L in LENS]
                al, c, r2 = fit_decay(hts, LENS)
                out[(knob, str(v))] = (cf, al, c, r2)
                print(f"  {knob:>8} {str(v):>10} {cf:>12.3f} {al:>7.3f} {c:>8.4f} {r2:>6.3f}")
        return out

    def exp_margin(vocab=20, d=64, K=2):
        print("\n[measured margin mu vs fitted decay]")
        torch.manual_seed(0)
        m = train("rope", d=d, vocab=vocab, K=K)
        Lref = 40
        prof = mean_logit_profile(m, Lref, vocab).numpy()      # logit vs abs pos
        rel = np.arange(Lref) - (Lref - 1)
        tgt = int(np.where(rel == -K)[0][0])
        mu = prof[tgt] - np.max(np.delete(prof, tgt))
        hts = np.array([float(mean_attn(m, L, vocab, K).max()) for L in LENS])
        pred = 1.0 / (1.0 + (np.array(LENS) - 1) * np.exp(-mu))
        print(f"  measured mu = {mu:.3f};  predicted lower bound vs observed peak height:")
        for L, p, h in zip(LENS, pred, hts):
            print(f"    L={L:>3}  bound>={p:.3f}  observed={h:.3f}  {'ok(obs>=bound)' if h + 1e-6 >= p else 'VIOLATION'}")
        return mu, LENS, pred, hts

    def exp_dynamics(vocab=20, d=64, K=2):
        print("\n[training-time carrier emergence + rank collapse]")
        torch.manual_seed(0)
        _, dyn = train("rope", d=d, vocab=vocab, K=K, log_dyn=True)
        steps = [t for t, _, _ in dyn]; cf = [a for _, a, _ in dyn]; top1 = [b for _, _, b in dyn]
        print("  step / carrierFrac / top1-singular-energy(W):")
        for t, a, b in dyn:
            print(f"    {t:>5}  {a:.3f}  {b:.3f}")
        return steps, cf, top1

    print(f"device={DEVICE}  FAST={FAST}  K={cfg['K']}")
    ape_rows = exp_ape()
    exp_sweep()
    mu, mlens, pred, hts = exp_margin()
    steps, cf, top1 = exp_dynamics()

    fig, ax = plt.subplots(1, 3, figsize=(15, 4.2))
    ax[0].plot(mlens, hts, "o-", color="C0", label="observed peak height")
    ax[0].plot(mlens, pred, "--", color="C3", label=fr"bound $1/(1+(L-1)e^{{-\mu}})$, $\mu$={mu:.2f}")
    ax[0].set_title("measured-margin bound vs observed"); ax[0].set_xlabel("L")
    ax[0].set_ylabel("target attention"); ax[0].legend(); ax[0].grid(alpha=.25)
    ax[1].plot(steps, cf, "o-", color="C0", label="carrier fraction")
    ax[1].plot(steps, top1, "s-", color="C2", label="top-1 sing. energy of W")
    ax[1].set_title("carrier emergence and rank concentration"); ax[1].set_xlabel("step")
    ax[1].set_ylim(0, 1); ax[1].legend(); ax[1].grid(alpha=.25)
    wds = [r[0] for r in ape_rows]; pins = [r[2] for r in ape_rows]
    ax[2].bar([str(w) for w in wds], pins, color="C3", alpha=.7)
    ax[2].axhline(cfg["LMAX"] - 1 - cfg["K"], ls="--", c="k", label="L_max-1-K")
    ax[2].set_title("APE pin location vs weight decay")
    ax[2].set_xlabel("pos-embedding weight decay"); ax[2].set_ylabel("pinned abs position")
    ax[2].legend(); ax[2].grid(alpha=.25)
    fig.tight_layout()
    fig.savefig("mechanics.png", dpi=150, bbox_inches="tight")
    print("\nsaved mechanics.png")


# =========================================================================== #
# variants: relative-PE baselines, larger K, content-conditioned retrieval
# =========================================================================== #
def run_variants():
    FAST = _fast()
    STEPS = 300 if FAST else 4000
    BATCH = 256
    LR = 1e-3
    PROBE = 1024 if FAST else 4096
    LMIN, LMAX = 8, 16
    LENS = [12, 16, 24, 32, 48]
    T5_MAXREL = 24

    def task_fixed(b, vocab, K):
        L = torch.randint(LMIN, LMAX + 1, (1,)).item()
        s = torch.randint(0, vocab, (b, L), device=DEVICE)
        return s, s[:, L - 1 - K], L

    def task_cond(b, vocab, K0, K1):
        """Last token is a mode in {0,1}; content tokens in {2..vocab-1}.
        Label = s_{L-K0} if mode==0 else s_{L-K1}."""
        L = torch.randint(LMIN, LMAX + 1, (1,)).item()
        s = torch.randint(2, vocab, (b, L), device=DEVICE)
        mode = torch.randint(0, 2, (b,), device=DEVICE)
        s[:, -1] = mode                      # query position carries the mode
        tgt0 = s[torch.arange(b), L - 1 - K0]
        tgt1 = s[torch.arange(b), L - 1 - K1]
        y = torch.where(mode == 0, tgt0, tgt1)
        return s, y, L

    class MHHead(nn.Module):
        """One layer, H heads, query from last position. pe in {rope, alibi, t5}."""

        def __init__(self, pe, d, H, vocab, alibi_slope=0.5):
            super().__init__()
            assert d % H == 0
            self.pe, self.d, self.H, self.hd = pe, d, H, d // H
            self.emb = nn.Embedding(vocab, d)
            self.Wq = nn.Linear(d, d, bias=False); self.Wk = nn.Linear(d, d, bias=False)
            self.Wv = nn.Linear(d, d, bias=False); self.U = nn.Linear(d, vocab, bias=False)
            if pe == "alibi":
                self.register_buffer("slopes", torch.tensor(
                    [alibi_slope * (2 ** (-8 * (h + 1) / H)) * H for h in range(H)]
                    if H > 1 else [alibi_slope]))
            if pe == "t5":
                self.t5 = nn.Parameter(torch.zeros(H, T5_MAXREL + 1))

        def forward(self, s):
            B, L = s.shape
            x = self.emb(s)
            q = self.Wq(x[:, -1, :]).view(B, self.H, self.hd)        # [B,H,hd]
            k = self.Wk(x).view(B, L, self.H, self.hd)
            v = self.Wv(x).view(B, L, self.H, self.hd)
            if self.pe == "rope":
                c, sn = rope_cos_sin(L, self.hd)
                qr = apply_rope(q, c[-1:, :].unsqueeze(1), sn[-1:, :].unsqueeze(1))
                kr = apply_rope(k, c[:, None, :], sn[:, None, :])
                logit = torch.einsum("bhd,blhd->bhl", qr, kr) / math.sqrt(self.hd)
            else:
                logit = torch.einsum("bhd,blhd->bhl", q, k) / math.sqrt(self.hd)
                dist = (L - 1) - torch.arange(L, device=DEVICE)                    # >=0
                if self.pe == "alibi":
                    logit = logit - self.slopes[None, :, None] * dist[None, None, :]
                elif self.pe == "t5":
                    b = self.t5[:, dist.clamp(max=T5_MAXREL)]                      # [H,L]
                    logit = logit + b[None, :, :]
            a = F.softmax(logit, -1)                                              # [B,H,L]
            o = torch.einsum("bhl,blhd->bhd", a, v).reshape(B, self.d)
            return self.U(o), a

    def train(model, task, vocab, *targs, steps=STEPS):
        opt = torch.optim.Adam(model.parameters(), lr=LR)
        for _ in range(steps):
            s, y, _ = task(BATCH, vocab, *targs)
            loss = F.cross_entropy(model(s)[0], y)
            opt.zero_grad(); loss.backward(); opt.step()
        return model

    @torch.no_grad()
    def acc_at(model, vocab, K, L):           # fixed-offset task at exact length L
        s = torch.randint(0, vocab, (PROBE, L), device=DEVICE)
        return (model(s)[0].argmax(-1) == s[:, L - 1 - K]).float().mean().item()

    @torch.no_grad()
    def acc_cond_at(model, vocab, K0, K1, L):
        s = torch.randint(2, vocab, (PROBE, L), device=DEVICE)
        mode = torch.randint(0, 2, (PROBE,), device=DEVICE); s[:, -1] = mode
        y = torch.where(mode == 0, s[torch.arange(PROBE), L - 1 - K0],
                        s[torch.arange(PROBE), L - 1 - K1])
        return (model(s)[0].argmax(-1) == y).float().mean().item()

    @torch.no_grad()
    def head_carrier_peaks(model, vocab):
        """Per-head carrier-only profile peak offset (RoPE)."""
        E = model.emb.weight
        PK = (E @ model.Wk.weight.t()).view(vocab, model.H, model.hd)
        PQ = (E @ model.Wq.weight.t()).view(vocab, model.H, model.hd)
        peaks = []
        deltas = list(range(-(max(LENS) - 1), 1))
        for h in range(model.H):
            mK = PK[:, h, :].mean(0); mQ = PQ[:, h, :].mean(0)
            prof = torch.tensor([float(mQ @ rotate_vec(mK, d)) for d in deltas])
            peaks.append(deltas[int(prof.argmax())])
        return peaks

    @torch.no_grad()
    def mode_conditioned_peaks(model, vocab, modes=(0, 1)):
        """Carrier profile per (head, mode)."""
        E = model.emb.weight
        content = torch.arange(2, vocab, device=DEVICE)
        mKc = (E[content] @ model.Wk.weight.t()).view(len(content), model.H, model.hd).mean(0)
        deltas = list(range(-(max(LENS) - 1), 1))
        res = {}
        for m in modes:
            qm = (E[m] @ model.Wq.weight.t()).view(model.H, model.hd)
            for h in range(model.H):
                prof = torch.tensor([float(qm[h] @ rotate_vec(mKc[h], d)) for d in deltas])
                res[(h, m)] = deltas[int(prof.argmax())]
        return res

    def exp_baselines(vocab=20):
        print("\n[relative-PE baselines on fixed-offset retrieval (single head)]")
        print(f"  {'pe':>6} {'K':>2} " + " ".join(f"L={L}" for L in LENS) + "   sel.offset@L=32")
        res = {}
        for pe in ["rope", "alibi", "t5"]:
            for K in [1, 2]:
                torch.manual_seed(0)
                m = MHHead(pe, 64, 1, vocab).to(DEVICE)
                train(m, task_fixed, vocab, K)
                accs = [acc_at(m, vocab, K, L) for L in LENS]
                s = torch.randint(0, vocab, (PROBE, 32), device=DEVICE)
                sel = int(m(s)[1].mean(0)[0].argmax()) - 31
                res[(pe, K)] = (accs, sel)
                print(f"  {pe:>6} {K:>2} " + " ".join(f"{a:.2f}" for a in accs) + f"   sel={sel:+d} (tgt {-K})")
        return res

    def exp_larger_k(vocab=20):
        print("\n[carrier-only profile peak for larger K (RoPE, single head)]")
        rows = []
        for K in [4, 5]:
            torch.manual_seed(0)
            m = MHHead("rope", 64, 1, vocab).to(DEVICE)
            train(m, task_fixed, vocab, K)
            peak = head_carrier_peaks(m, vocab)[0]
            a32 = acc_at(m, vocab, K, 32)
            rows.append((K, peak, a32))
            print(f"  K={K}: carrier peak={peak:+d} (target {-K})  acc@L=32={a32:.2f}  "
                  f"{'OK' if peak == -K else 'MISMATCH'}")
        return rows

    def exp_conditioned(vocab=22, K0=1, K1=3):
        print(f"\n[content-conditioned retrieval (mode->offset {K0} or {K1})]")
        out = {}
        for H in [1, 2]:
            torch.manual_seed(0)
            m = MHHead("rope", 64, H, vocab).to(DEVICE)
            train(m, task_cond, vocab, K0, K1)
            idacc = acc_cond_at(m, vocab, K0, K1, 16)
            oodacc = acc_cond_at(m, vocab, K0, K1, 40)
            peaks = head_carrier_peaks(m, vocab)  # noqa: F841
            mc = mode_conditioned_peaks(m, vocab, modes=(0, 1))
            out[H] = (idacc, oodacc, peaks, mc)
            print(f"  H={H}: in-dist acc={idacc:.2f}  OOD(L=40) acc={oodacc:.2f}")
            for h in range(H):
                print(f"    head {h}: mode0 peak={mc[(h, 0)]:+d} (tgt -{K0})   "
                      f"mode1 peak={mc[(h, 1)]:+d} (tgt -{K1})")
        print("  -> single head conditions offset on the query (mode) token: its two")
        print("     mode-conditioned peaks should split to -K0 and -K1. For H=2, check")
        print("     whether heads divide the two offsets between them.")
        return out

    print(f"device={DEVICE}  FAST={FAST}  steps={STEPS}")
    q5 = exp_baselines(); exp_larger_k(); q4 = exp_conditioned()

    fig, ax = plt.subplots(1, 2, figsize=(11, 4.2))
    labels, vals = [], []
    for (pe, K), (accs, sel) in q5.items():
        labels.append(f"{pe}\nK={K}"); vals.append(accs[-1])
    ax[0].bar(range(len(vals)), vals, color=["C0", "C0", "C1", "C1", "C2", "C2"])
    ax[0].set_xticks(range(len(labels))); ax[0].set_xticklabels(labels, fontsize=8)
    ax[0].axhline(1.0 / 20, ls="--", c="gray"); ax[0].set_ylim(0, 1)
    ax[0].set_title("OOD accuracy (L=48) by relative-PE scheme"); ax[0].set_ylabel("accuracy")
    ax[0].grid(alpha=.25, axis="y")
    Hs = list(q4.keys()); ids = [q4[h][0] for h in Hs]; oods = [q4[h][1] for h in Hs]
    xw = np.arange(len(Hs))
    ax[1].bar(xw - 0.18, ids, 0.36, label="in-dist (L=16)", color="C0")
    ax[1].bar(xw + 0.18, oods, 0.36, label="OOD (L=40)", color="C3")
    ax[1].set_xticks(xw); ax[1].set_xticklabels([f"H={h}" for h in Hs])
    ax[1].axhline(1.0 / 20, ls="--", c="gray"); ax[1].set_ylim(0, 1)
    ax[1].set_title("content-conditioned retrieval"); ax[1].set_ylabel("accuracy")
    ax[1].legend(); ax[1].grid(alpha=.25, axis="y")
    fig.tight_layout(); fig.savefig("pe_variants.png", dpi=150, bbox_inches="tight")
    print("\nsaved pe_variants.png")


# =========================================================================== #
# frequency: base sweep + incommensurability, APE heuristics, rank, geometry
# =========================================================================== #
def run_frequency():
    FAST = _fast()
    STEPS = 300 if FAST else 4000
    BATCH, LR = 256, 1e-3
    PROBE = 1024 if FAST else 4096
    VOCAB, D = 20, 64
    LMIN, LMAX = 8, 16
    LENS = [12, 16, 24, 32, 48]

    def batch(b, K):
        L = torch.randint(LMIN, LMAX + 1, (1,)).item()
        s = torch.randint(0, VOCAB, (b, L), device=DEVICE)
        return s, s[:, L - 1 - K], L

    class MH(nn.Module):
        def __init__(self, H, base=10000.0, pe="rope"):
            super().__init__()
            self.H, self.hd, self.pe, self.base = H, D // H, pe, base
            self.emb = nn.Embedding(VOCAB, D)
            self.Wq = nn.Linear(D, D, bias=False); self.Wk = nn.Linear(D, D, bias=False)
            self.Wv = nn.Linear(D, D, bias=False); self.U = nn.Linear(D, VOCAB, bias=False)
            if pe == "ape":
                self.pos = nn.Embedding(max(LENS) + 1, D)

        def forward(self, s, pos_override=None):
            B, L = s.shape
            x = self.emb(s)
            if self.pe == "ape":
                p = self.pos(torch.arange(L, device=DEVICE)) if pos_override is None else pos_override
                x = x + p[None, :, :]
            q = self.Wq(x[:, -1, :]).view(B, self.H, self.hd)
            k = self.Wk(x).view(B, L, self.H, self.hd); v = self.Wv(x).view(B, L, self.H, self.hd)
            if self.pe == "rope":
                c, sn = rope_cos_sin(L, self.hd, self.base)
                q = apply_rope(q, c[-1:, :].unsqueeze(1), sn[-1:, :].unsqueeze(1))
                k = apply_rope(k, c[:, None, :], sn[:, None, :])
            logit = torch.einsum("bhd,blhd->bhl", q, k) / math.sqrt(self.hd)
            a = F.softmax(logit, -1)
            return self.U(torch.einsum("bhl,blhd->bhd", a, v).reshape(B, D)), a

    def train(m, K):
        m = m.to(DEVICE)
        opt = torch.optim.Adam(m.parameters(), lr=LR)
        for _ in range(STEPS):
            s, y, _ = batch(BATCH, K)
            loss = F.cross_entropy(m(s)[0], y)
            opt.zero_grad(); loss.backward(); opt.step()
        return m

    @torch.no_grad()
    def acc_at(m, K, L, pos_override=None):
        s = torch.randint(0, VOCAB, (PROBE, L), device=DEVICE)
        return (m(s, pos_override)[0].argmax(-1) == s[:, L - 1 - K]).float().mean().item()

    @torch.no_grad()
    def peak_height(m, K, L):
        s = torch.randint(0, VOCAB, (PROBE, L), device=DEVICE)
        return float(m(s)[1].mean((0, 1)).max())     # avg over batch & heads

    def exp_base_sweep():
        print("\n[incommensurability of g(s)=sum_j cos(s*theta_j) over integer offsets]")
        for base in [1e3, 1e4, 1e5]:
            th = thetas(D, base)
            g = np.array([float(torch.cos(s * th).sum()) for s in range(0, 48)])
            near = g[1]                                  # nearest neighbor (local breadth)
            far = g[4:].max(); far_s = int(np.argmax(g[4:])) + 4   # far re-alignment
            print(f"  base={base:>7.0f}: g(0)={g[0]:.0f}  g(1)={near:.1f}  "
                  f"max g(s>=4)={far:.1f} at s={far_s}  far/g(0)={far / g[0]:.3f}")
        print("  (unique max at s=0 with small far ratio -> no spurious far re-alignment;")
        print("   g(1) near g(0) reflects RoPE's many low frequencies = broad local peak.)")
        print("\n[OOD accuracy & carrier peak vs RoPE base (K=2)]")
        rows = []
        for base in [1e3, 1e4, 1e5]:
            torch.manual_seed(0); m = train(MH(1, base=base), K=2)
            a = acc_at(m, 2, 48)
            s = torch.randint(0, VOCAB, (PROBE, 32), device=DEVICE)
            sel = int(m(s)[1].mean((0, 1)).argmax()) - 31
            rows.append((base, a, sel))
            print(f"  base={base:>7.0f}: OODacc(L=48)={a:.2f}  sel.offset@32={sel:+d}")
        return rows

    def exp_ape_heuristics():
        print("\n[APE inference-time heuristics (K=2, eval L=40)]")
        torch.manual_seed(0); m = train(MH(1, pe="ape"), K=2)
        P = m.pos.weight.detach(); L = 40
        raw = acc_at(m, 2, L)
        idx = torch.linspace(0, LMAX - 1, L, device=DEVICE)
        lo, hi, fr = idx.floor().long(), idx.ceil().long(), (idx - idx.floor())[:, None]
        interp = acc_at(m, 2, L, pos_override=P[lo] * (1 - fr) + P[hi] * fr)
        clampidx = torch.arange(L, device=DEVICE).clamp(max=LMAX - 1)
        clamp = acc_at(m, 2, L, pos_override=P[clampidx])
        rescale = acc_at(m, 2, L, pos_override=P[(torch.arange(L, device=DEVICE).float()
                         * (LMAX - 1) / (L - 1)).round().long()])
        print(f"  raw={raw:.3f}  table-interp={interp:.3f}  clamp-to-last={clamp:.3f}  "
              f"index-rescale={rescale:.3f}  (chance={1 / VOCAB:.3f})")
        return dict(raw=raw, interp=interp, clamp=clamp, rescale=rescale)

    def exp_multihead():
        print("\n[multi-head: per-head rank of W=W_Q^T W_K, and dilution vs single head]")
        out = {}
        for H in [1, 4]:
            torch.manual_seed(0); m = train(MH(H), K=2)
            ranks = []
            for h in range(H):
                Wqh = m.Wq.weight[h * m.hd:(h + 1) * m.hd]      # rows for head h (out dims)
                Wkh = m.Wk.weight[h * m.hd:(h + 1) * m.hd]
                W = (Wqh.t() @ Wkh).detach()
                sv = torch.linalg.svdvals(W)
                ranks.append(float((sv[0] ** 2 / (sv ** 2).sum())))
            heights = [peak_height(m, 2, L) for L in LENS]
            out[H] = (ranks, heights)
            print(f"  H={H}: per-head top-1 sing. energy={['%.2f' % r for r in ranks]}  "
                  f"peak height by L={['%.2f' % h for h in heights]}")
        return out

    def exp_geometry():
        print("\n[carrier geometry: cos(m_Q,m_K) [parallel?] and cos(m_Q,R_{-K} m_K)]")
        for K in [1, 2, 3]:
            torch.manual_seed(0); m = train(MH(1), K=K)
            mu = m.emb.weight.mean(0)
            mQ = (m.Wq.weight @ mu).detach(); mK = (m.Wk.weight @ mu).detach()
            cpar = float(mQ @ mK / (mQ.norm() * mK.norm()))
            al = rotate_vec(mK, -K, m.base)
            cal = float(mQ @ al / (mQ.norm() * al.norm()))
            s = torch.randint(0, VOCAB, (PROBE, 32), device=DEVICE)
            sel = int(m(s)[1].mean((0, 1)).argmax()) - 31
            print(f"  K={K}: cos(mQ,mK)={cpar:+.2f}  cos(mQ,R_-K mK)={cal:+.2f}  sel.offset@32={sel:+d}")

    print(f"device={DEVICE}  FAST={FAST}")
    exp_base_sweep(); q3 = exp_ape_heuristics(); q4 = exp_multihead(); exp_geometry()

    fig, ax = plt.subplots(1, 2, figsize=(11, 4.2))
    for H, (ranks, heights) in q4.items():
        ax[0].plot(LENS, heights, "o-", label=f"H={H}")
    ax[0].set_title("dilution: peak height vs L"); ax[0].set_xlabel("L")
    ax[0].set_ylabel("peak attention"); ax[0].legend(); ax[0].grid(alpha=.25)
    names = list(q3.keys()); vals = [q3[n] for n in names]
    ax[1].bar(names, vals, color="C3"); ax[1].axhline(1 / VOCAB, ls="--", c="gray")
    ax[1].set_title("APE heuristics, OOD acc (L=40)"); ax[1].set_ylim(0, 1)
    ax[1].grid(alpha=.25, axis="y")
    fig.tight_layout(); fig.savefig("frequency_rank.png", dpi=150, bbox_inches="tight")
    print("\nsaved frequency_rank.png")


# =========================================================================== #
# transformer: real 2-layer, 4-head transformer on a full-sequence shift task
# =========================================================================== #
def run_transformer():
    FAST = _fast()
    V = 16
    NLAYER, NHEAD = 2, 4
    DMODEL = 64 if FAST else 192
    HD = DMODEL // NHEAD
    K = 3
    LMIN, LMAX = 8, 16
    TEST_LENS = [12, 16, 24, 32] if FAST else [12, 16, 24, 32, 48]
    STEPS = 400 if FAST else 8000
    BATCH = 64 if FAST else 256
    LR = 3e-4
    BASE = 10000.0

    def make_batch(b, L):
        return torch.randint(0, V, (b, L), device=DEVICE)

    class Block(nn.Module):
        def __init__(self, pe):
            super().__init__(); self.pe = pe
            self.ln1 = nn.LayerNorm(DMODEL); self.ln2 = nn.LayerNorm(DMODEL)
            self.qkv = nn.Linear(DMODEL, 3 * DMODEL, bias=False)
            self.proj = nn.Linear(DMODEL, DMODEL, bias=False)
            self.mlp = nn.Sequential(nn.Linear(DMODEL, 4 * DMODEL), nn.GELU(),
                                     nn.Linear(4 * DMODEL, DMODEL))

        def forward(self, x, return_attn=False):
            B, L, _ = x.shape
            q, k, v = self.qkv(self.ln1(x)).split(DMODEL, 2)
            q = q.view(B, L, NHEAD, HD).transpose(1, 2)
            k = k.view(B, L, NHEAD, HD).transpose(1, 2)
            v = v.view(B, L, NHEAD, HD).transpose(1, 2)
            if self.pe == "rope":
                c, s = rope_cos_sin(L, HD, BASE)
                q = apply_rope(q, c[None, None], s[None, None])
                k = apply_rope(k, c[None, None], s[None, None])
            att = (q @ k.transpose(-1, -2)) / math.sqrt(HD)
            m = torch.triu(torch.ones(L, L, device=DEVICE), 1).bool()
            a = att.masked_fill(m[None, None], float("-inf")).softmax(-1)
            o = (a @ v).transpose(1, 2).reshape(B, L, DMODEL)
            x = x + self.proj(o); x = x + self.mlp(self.ln2(x))
            return (x, a) if return_attn else (x, None)

    class Model(nn.Module):
        def __init__(self, pe):
            super().__init__(); self.pe = pe
            self.emb = nn.Embedding(V, DMODEL)
            if pe == "ape":
                self.pos = nn.Embedding(max(TEST_LENS) + 1, DMODEL)
            self.blocks = nn.ModuleList([Block(pe) for _ in range(NLAYER)])
            self.lnf = nn.LayerNorm(DMODEL); self.head = nn.Linear(DMODEL, V, bias=False)

        def forward(self, s, return_attn=False):
            B, L = s.shape; x = self.emb(s)
            if self.pe == "ape":
                x = x + self.pos(torch.arange(L, device=DEVICE))[None]
            att = []
            for blk in self.blocks:
                x, a = blk(x, return_attn)
                if return_attn:
                    att.append(a)
            return self.head(self.lnf(x)), att

    def train(pe):
        torch.manual_seed(0); m = Model(pe).to(DEVICE)
        opt = torch.optim.Adam(m.parameters(), lr=LR)
        for _ in range(STEPS):
            L = torch.randint(LMIN, LMAX + 1, (1,)).item()
            s = make_batch(BATCH, L)
            logits = m(s)[0]                       # [B,L,V]; predict input[i-K] at pos i
            tgt = torch.full_like(s, -100); tgt[:, K:] = s[:, :-K]
            loss = F.cross_entropy(logits.reshape(-1, V), tgt.reshape(-1), ignore_index=-100)
            opt.zero_grad(); loss.backward(); opt.step()
        return m

    @torch.no_grad()
    def acc(m, L, b=512):
        s = make_batch(b, L); pred = m(s)[0].argmax(-1)
        return float((pred[:, K:] == s[:, :-K]).float().mean())

    @torch.no_grad()
    def find_head(m, L, b=128):
        s = make_batch(b, L); _, att = m(s, return_attn=True)
        best, bs = None, -1
        for l, a in enumerate(att):
            for h in range(NHEAD):
                sc = float(a[:, h, torch.arange(K, L), torch.arange(0, L - K)].mean())
                if sc > bs:
                    bs, best = sc, (l, h)
        return best, bs

    @torch.no_grad()
    def offset_profile(m, l, h, L, b=256):
        s = make_batch(b, L); a = m(s, return_attn=True)[1][l][:, h]   # [b,L,L]
        offs = np.arange(-(L - 1), 1); prof = np.zeros(len(offs)); cnt = np.zeros(len(offs))
        for p in range(K, L):
            for j in range(p + 1):
                d = j - p; prof[d - offs[0]] += float(a[:, p, j].mean()); cnt[d - offs[0]] += 1
        cnt[cnt == 0] = 1
        return offs, prof / cnt

    @torch.no_grad()
    def carrier_frac(m, l, h, L, b=256):
        s = make_batch(b, L); x = m.emb(s)
        if m.pe == "ape":
            x = x + m.pos(torch.arange(L, device=DEVICE))[None]
        for li in range(l):
            x = m.blocks[li](x)[0]
        K_ = m.blocks[l].qkv(m.blocks[l].ln1(x)).split(DMODEL, 2)[1].view(b, L, NHEAD, HD)[:, :, h]
        Kc = K_.reshape(-1, HD); mean = Kc.mean(0)
        return float((mean @ mean) / Kc.pow(2).sum(1).mean())

    print(f"device={DEVICE} FAST={FAST}  shift K={K}  layers={NLAYER} heads={NHEAD} d={DMODEL}")
    res = {}
    for pe in ["rope", "ape"]:
        m = train(pe); accs = {L: acc(m, L) for L in TEST_LENS}
        (cl, ch), sc = find_head(m, LMAX); cf = carrier_frac(m, cl, ch, LMAX)
        res[pe] = (m, accs, (cl, ch), cf)
        print(f"\n[{pe.upper()}] " + "  ".join(f"L={L}:{accs[L]:.2f}" for L in TEST_LENS))
        print(f"  shift head=layer {cl} head {ch} (score {sc:.2f}); "
              f"K-input carrier frac={cf:.3f} (base 1/hd={1 / HD:.3f})")

    fig, ax = plt.subplots(1, 3, figsize=(14, 4.2))
    for pe, c in [("rope", "C0"), ("ape", "C3")]:
        a = res[pe][1]
        ax[0].plot(TEST_LENS, [a[L] for L in TEST_LENS], "o-", color=c, label=pe.upper())
    ax[0].axvline(LMAX, ls=":", c="k", alpha=.6); ax[0].axhline(1 / V, ls="--", c="gray")
    ax[0].set_ylim(0, 1.02); ax[0].set_title("shift acc vs length (2-layer, 4-head)")
    ax[0].set_xlabel("sequence length"); ax[0].set_ylabel("per-token acc"); ax[0].legend(); ax[0].grid(alpha=.25)
    for i, pe in enumerate(["rope", "ape"]):
        m, _, (cl, ch), _ = res[pe]
        for L, ls in [(LMAX, "-"), (TEST_LENS[-1], "--")]:
            offs, prof = offset_profile(m, cl, ch, L)
            ax[1 + i].plot(offs, prof, ls, label=f"L={L}")
        ax[1 + i].axvline(-K, ls=":", c="k"); ax[1 + i].set_xlim(-20, 1)
        ax[1 + i].set_title(f"{pe.upper()} head l{cl}h{ch}: attn vs offset")
        ax[1 + i].set_xlabel("key-query offset")
        ax[1 + i].legend(); ax[1 + i].grid(alpha=.25)
    fig.tight_layout(); fig.savefig("transformer_shift.png", dpi=150, bbox_inches="tight")
    print("\nsaved transformer_shift.png")


# =========================================================================== #
# multiseed: Figure 1 (n=8) phenomenon at K=1
# =========================================================================== #
def run_multiseed():
    """Fig. 1: multi-seed (n=8) phenomenon at K=1 -> multiseed_results.png.

    RoPE vs APE accuracy by length, the RoPE peak-height decay, and the
    selected peak offset by length, each averaged over 8 seeds.
    """
    VOCAB, D, K = 20, 64, 1
    L_MIN, L_MAX = 8, 16
    LENS = [12, 16, 20, 24, 32, 40, 48]
    N_SEEDS = 8
    STEPS, BATCH, LR, PROBE = 4000, 256, 1e-3, 4096
    MAXPOS = max(LENS)

    @torch.no_grad()
    def measure(model):
        accs, heights, offsets = [], [], []
        for L in LENS:
            s = torch.randint(0, VOCAB, (PROBE, L), device=DEVICE)
            out, a, _ = model(s)
            accs.append(float((out.argmax(-1) == s[:, L - 1 - K]).float().mean()))
            mean_a = a.mean(0)
            heights.append(float(mean_a.max()))
            offsets.append(int(mean_a.argmax()) - (L - 1))
        return np.array(accs), np.array(heights), np.array(offsets)

    res = {pe: {"acc": [], "h": [], "off": []} for pe in ["rope", "ape"]}
    for pe in ["rope", "ape"]:
        for sd in range(N_SEEDS):
            torch.manual_seed(sd)
            print(f"[{pe}] seed {sd} ...", flush=True)
            m = train_single_head(pe, K, D, VOCAB, L_MIN, L_MAX, STEPS, BATCH, LR, maxpos=MAXPOS)
            a, h, o = measure(m)
            res[pe]["acc"].append(a); res[pe]["h"].append(h); res[pe]["off"].append(o)
    res = {pe: {k: np.array(v) for k, v in d.items()} for pe, d in res.items()}

    fig, ax = plt.subplots(1, 3, figsize=(13, 4))
    for pe, c in [("rope", "C0"), ("ape", "C3")]:
        m, s = res[pe]["acc"].mean(0), res[pe]["acc"].std(0)
        ax[0].plot(LENS, m, "o-", color=c, label=pe.upper())
        ax[0].fill_between(LENS, m - s, m + s, color=c, alpha=.2)
    ax[0].axvline(L_MAX, ls=":", c="k", alpha=.6); ax[0].axhline(1 / VOCAB, ls="--", c="gray", alpha=.7)
    ax[0].set_title("accuracy vs length"); ax[0].set_xlabel("length L")
    ax[0].set_ylabel("accuracy"); ax[0].legend(); ax[0].grid(alpha=.25)
    m, s = res["rope"]["h"].mean(0), res["rope"]["h"].std(0)
    ax[1].plot(LENS, m, "o-", color="C0"); ax[1].fill_between(LENS, m - s, m + s, color="C0", alpha=.2)
    ax[1].set_title("RoPE peak height vs length (dilution)")
    ax[1].set_xlabel("length L"); ax[1].set_ylabel("mean peak attention"); ax[1].grid(alpha=.25)
    for pe, c in [("rope", "C0"), ("ape", "C3")]:
        m, s = res[pe]["off"].mean(0), res[pe]["off"].std(0)
        ax[2].plot(LENS, m, "o-", color=c, label=pe.upper())
        ax[2].fill_between(LENS, m - s, m + s, color=c, alpha=.2)
    ax[2].axhline(-K, ls="--", c="k", alpha=.5)
    ax[2].set_title("selected peak offset vs length")
    ax[2].set_xlabel("length L"); ax[2].set_ylabel("peak offset (t - query)")
    ax[2].legend(); ax[2].grid(alpha=.25)
    fig.suptitle(f"Multi-seed (n={N_SEEDS}) phenomenon at K={K}")
    fig.tight_layout(); fig.savefig("multiseed_results.png", dpi=150, bbox_inches="tight")
    print("saved multiseed_results.png")
    print("\nAccuracy by length (mean +/- std):")
    for pe in ["rope", "ape"]:
        m, s = res[pe]["acc"].mean(0), res[pe]["acc"].std(0)
        print(f"  {pe.upper():4s} " + "  ".join(f"L={L}:{mi:.2f}" for L, mi in zip(LENS, m)))


# =========================================================================== #
# linear: linear-attention control (softmax removed -> no carrier, no extrap.)
# =========================================================================== #
def run_linear():
    """Linear-attention control (Appendix B) -> linear_control.png.

    Replaces softmax with the raw score / L and compares to softmax across
    widths. Softmax builds the target-aligned carrier and extrapolates; linear
    attention solves the task in distribution by min-norm interpolation, has no
    carrier (cos ~ 0), and collapses to chance out of distribution.
    """
    VOCAB, K = 20, 2
    L_MIN, L_MAX = 8, 16
    STEPS, BATCH, LR, PROBE = 4000, 256, 1e-3, 4096
    WIDTHS = [16, 64, 128]

    class Head(nn.Module):
        def __init__(self, attn, d):
            super().__init__()
            self.attn, self.d = attn, d
            self.emb = nn.Embedding(VOCAB, d)
            self.Wq = nn.Linear(d, d, bias=False); self.Wk = nn.Linear(d, d, bias=False)
            self.Wv = nn.Linear(d, d, bias=False); self.U = nn.Linear(d, VOCAB, bias=False)

        def forward(self, s):
            L = s.shape[1]
            x = self.emb(s)
            q = self.Wq(x[:, -1, :]); k = self.Wk(x); v = self.Wv(x)
            cos, sin = rope_cos_sin(L, self.d)
            q = apply_rope(q[:, None, :], cos[-1:, :], sin[-1:, :])[:, 0, :]
            k = apply_rope(k, cos, sin)
            logits = (k @ q[:, :, None]).squeeze(-1) / math.sqrt(self.d)
            w = F.softmax(logits, -1) if self.attn == "softmax" else logits / L
            return self.U((w[:, :, None] * v).sum(1)), w

    def train(attn, d):
        m = Head(attn, d).to(DEVICE)
        opt = torch.optim.Adam(m.parameters(), lr=LR)
        for _ in range(STEPS):
            L = torch.randint(L_MIN, L_MAX + 1, (1,)).item()
            s = torch.randint(0, VOCAB, (BATCH, L), device=DEVICE)
            loss = F.cross_entropy(m(s)[0], s[:, L - 1 - K])
            opt.zero_grad(); loss.backward(); opt.step()
        return m

    @torch.no_grad()
    def acc(m, L):
        s = torch.randint(0, VOCAB, (PROBE, L), device=DEVICE)
        return float((m(s)[0].argmax(-1) == s[:, L - 1 - K]).float().mean())

    @torch.no_grad()
    def geom(m):
        mu = m.emb.weight.mean(0)
        mQ, mK = m.Wq.weight @ mu, m.Wk.weight @ mu
        al = rotate_vec(mK, -K)
        cf = carrier_fraction(m.emb.weight @ m.Wk.weight.t())
        return cf, float(mQ @ al / (mQ.norm() * al.norm() + 1e-9))

    print(f"linear-attention control (K={K}, train L in [{L_MIN},{L_MAX}], chance={1 / VOCAB:.3f})")
    print(f"  {'attn':>7} {'d':>4} {'ID(16)':>7} {'OOD(32)':>8} {'OOD(48)':>8} "
          f"{'carrFrac':>9} {'cos(mQ,R-K mK)':>15}")
    rows = {}
    for attn in ["softmax", "linear"]:
        for d in WIDTHS:
            torch.manual_seed(0)
            m = train(attn, d)
            row = (acc(m, 16), acc(m, 32), acc(m, 48)) + geom(m)
            rows[(attn, d)] = row
            print(f"  {attn:>7} {d:>4} {row[0]:>7.2f} {row[1]:>8.2f} {row[2]:>8.2f} "
                  f"{row[3]:>9.3f} {row[4]:>15.3f}")

    fig, ax = plt.subplots(1, 2, figsize=(10, 4))
    for attn, c in [("softmax", "C0"), ("linear", "C3")]:
        ax[0].plot(WIDTHS, [rows[(attn, d)][2] for d in WIDTHS], "o-", color=c, label=attn)
    ax[0].axhline(1 / VOCAB, ls="--", c="gray"); ax[0].set_ylim(0, 1.02)
    ax[0].set_title("OOD accuracy (L=48) vs width"); ax[0].set_xlabel("width d")
    ax[0].set_ylabel("accuracy"); ax[0].legend(); ax[0].grid(alpha=.25)
    for attn, c in [("softmax", "C0"), ("linear", "C3")]:
        ax[1].plot(WIDTHS, [rows[(attn, d)][4] for d in WIDTHS], "o-", color=c, label=attn)
    ax[1].axhline(0, ls="--", c="gray")
    ax[1].set_title("carrier alignment cos(mQ, R_-K mK)"); ax[1].set_xlabel("width d")
    ax[1].set_ylabel("cosine"); ax[1].legend(); ax[1].grid(alpha=.25)
    fig.suptitle("Linear attention: no carrier, no extrapolation (softmax control)")
    fig.tight_layout(); fig.savefig("linear_control.png", dpi=150, bbox_inches="tight")
    print("saved linear_control.png")


# =========================================================================== #
# CLI
# =========================================================================== #
def build_parser():
    p = argparse.ArgumentParser(
        description=__doc__, formatter_class=argparse.RawDescriptionHelpFormatter)
    sub = p.add_subparsers(dest="cmd", required=True)
    sub.add_parser("base", help="RoPE vs APE accuracy by length + positional probe")
    sp = sub.add_parser("shift", help="2x2 shift-equivariance figure")
    sp.add_argument("--K", type=int, default=1, help="retrieval offset (target = s_{L-K})")
    pp = sub.add_parser("prop1", help="carrier fractions, carrier-only profile, decay-law fit")
    pp.add_argument("--K", type=int, default=1, help="retrieval offset (target = s_{L-K})")
    sub.add_parser("mechanics", help="APE regularization, sensitivity, margin bound, dynamics")
    sub.add_parser("variants", help="ALiBi / T5 baselines, larger K, content-conditioned")
    sub.add_parser("frequency", help="base sweep, APE heuristics, rank, carrier geometry")
    sub.add_parser("linear", help="linear-attention control (softmax is essential)")
    sub.add_parser("multiseed", help="Fig. 1 multi-seed (n=8) phenomenon at K=1")
    sub.add_parser("transformer", help="real 2-layer 4-head transformer shift task")
    sub.add_parser("all", help="run every experiment (base/shift/prop1 at K=1)")
    return p


def main():
    args = build_parser().parse_args()
    if args.cmd == "base":
        run_base()
    elif args.cmd == "shift":
        run_shift(args.K)
    elif args.cmd == "prop1":
        run_prop1(args.K)
    elif args.cmd == "mechanics":
        run_mechanics()
    elif args.cmd == "variants":
        run_variants()
    elif args.cmd == "frequency":
        run_frequency()
    elif args.cmd == "linear":
        run_linear()
    elif args.cmd == "multiseed":
        run_multiseed()
    elif args.cmd == "transformer":
        run_transformer()
    elif args.cmd == "all":
        for name, fn in [("base", run_base), ("shift", run_shift), ("prop1", run_prop1),
                         ("mechanics", run_mechanics), ("variants", run_variants),
                         ("frequency", run_frequency), ("linear", run_linear),
                         ("multiseed", run_multiseed), ("transformer", run_transformer)]:
            print(f"\n{'=' * 72}\n# {name}\n{'=' * 72}")
            fn()


if __name__ == "__main__":
    main()


==> anc/code_supplement/tests/test_smoke.py <==
#!/usr/bin/env python3
"""Fast correctness checks for the length-generalization code.

Run directly (`python tests/test_smoke.py`) or under pytest. These verify the
machinery the paper relies on: the rotary relative-offset identity (Lemma 1),
softmax normalization, that training reduces the loss, exact determinism from
the seed, and a short end-to-end run in which a RoPE head learns the task and
selects the target offset at an unseen length (equivariance).
"""
import os
import sys

import torch
import torch.nn.functional as F

sys.path.insert(0, os.path.dirname(os.path.dirname(os.path.abspath(__file__))))
import rope_lengthgen as R  # noqa: E402


def test_rotary_relative_identity():
    """Lemma 1: <R_n a, R_t b> = <a, R_{t-n} b> for rotary rotations."""
    torch.manual_seed(0)
    d, n, t = 16, 5, 12
    a = torch.randn(d, device=R.DEVICE)
    b = torch.randn(d, device=R.DEVICE)
    cos, sin = R.rope_cos_sin(t + 1, d)
    Ra = R.apply_rope(a[None, None], cos[n:n + 1], sin[n:n + 1])[0, 0]
    Rb = R.apply_rope(b[None, None], cos[t:t + 1], sin[t:t + 1])[0, 0]
    lhs = float(Ra @ Rb)
    rhs = float(a @ R.rotate_vec(b, t - n))
    assert abs(lhs - rhs) < 1e-4, (lhs, rhs)


def test_softmax_attention_normalized():
    """Softmax attention weights form a distribution over positions."""
    torch.manual_seed(0)
    m = R.SingleHead("rope", 16, 8, 40).to(R.DEVICE)
    s = torch.randint(0, 8, (4, 10), device=R.DEVICE)
    a = m(s)[1]
    assert torch.allclose(a.sum(-1), torch.ones(4, device=R.DEVICE), atol=1e-5)


def test_training_reduces_loss():
    """A few hundred steps drive the cross-entropy well below its start."""
    torch.manual_seed(0)
    m = R.SingleHead("rope", 32, 12, 20).to(R.DEVICE)
    opt = torch.optim.Adam(m.parameters(), lr=1e-3)

    @torch.no_grad()
    def mean_loss():
        vals = []
        for _ in range(4):
            s, y, _ = R.fixed_offset_batch(256, 12, 1, 8, 12)
            vals.append(float(F.cross_entropy(m(s)[0], y)))
        return sum(vals) / len(vals)

    start = mean_loss()
    for _ in range(300):
        s, y, _ = R.fixed_offset_batch(256, 12, 1, 8, 12)
        loss = F.cross_entropy(m(s)[0], y)
        opt.zero_grad(); loss.backward(); opt.step()
    assert mean_loss() < start - 1.0, (start, mean_loss())


def test_determinism_from_seed():
    """The same seed yields bit-identical initial parameters."""
    torch.manual_seed(3)
    p1 = [p.detach().clone() for p in R.SingleHead("rope", 16, 8, 20).parameters()]
    torch.manual_seed(3)
    p2 = [p.detach().clone() for p in R.SingleHead("rope", 16, 8, 20).parameters()]
    assert len(p1) == len(p2) and all(torch.equal(x, y) for x, y in zip(p1, p2))


def test_rope_selects_target_offset_out_of_range():
    """End-to-end: a trained RoPE head solves the task and, at an unseen
    length, its mean attention peaks at the target offset (equivariance)."""
    K, L_OOD = 1, 32
    m = R.train_single_head("rope", K, 32, 12, 8, 12, 2500, 256, 1e-3, maxpos=40)
    s, y, _ = R.fixed_offset_batch(1024, 12, K, 10, 10)
    acc = float((m(s)[0].argmax(-1) == y).float().mean())
    assert acc > 0.9, f"in-range accuracy too low: {acc}"
    s = torch.randint(0, 12, (1024, L_OOD), device=R.DEVICE)
    peak = int(m(s)[1].mean(0).argmax())
    assert peak == L_OOD - 1 - K, (peak, L_OOD - 1 - K)


def _main():
    tests = [v for k, v in sorted(globals().items()) if k.startswith("test_")]
    print(f"device = {R.DEVICE}")
    failed = 0
    for t in tests:
        try:
            torch.manual_seed(0)
            t()
            print(f"  PASS  {t.__name__}")
        except AssertionError as e:
            failed += 1
            print(f"  FAIL  {t.__name__}: {e}")
    print(f"\n{len(tests) - failed}/{len(tests)} passed")
    sys.exit(1 if failed else 0)


if __name__ == "__main__":
    _main()

